Argus: Interactive a priori Power Analysis

A key challenge HCI researchers face when designing a controlled experiment is choosing the appropriate number of participants, or sample size. A prior power analysis examines the relationships among multiple parameters, including the complexity associated with human participants, e.g., order and fatigue effects, to calculate the statistical power of a given experiment design. We created Argus, a tool that supports interactive exploration of statistical power: Researchers specify experiment design scenarios with varying confounds and effect sizes. Argus then simulates data and visualizes statistical power across these scenarios, which lets researchers interactively weigh various trade-offs and make informed decisions about sample size. We describe the design and implementation of Argus, a usage scenario designing a visualization experiment, and a think-aloud study.

==> anc/S2-Analysis-of-Correll-et-al-2018-and-Smart-et-al-2020/Analysis.Rmd <==
---
title: "Planning Smart et al. 2020"
output: html_notebook
---

This notebook shows a possible usage of data from the study by Correll et al (2018)'s study to plan Smart et al. (2020)'s study. We are focusing on one dependent variable: mean error, which both studies have.


```{r}
library(tidyverse)  # general data manipulation functions
library(tidymodels)
options(dplyr.summarise.inform = FALSE)  # disable warning message from dplyr's summarize()


# the following function-level imports requires the package `import`
import::from(car, Anova)
import::from(gmodels, ci) # confidence interval calcluation
import::from(broom.mixed, tidy)
import::from(lme4, lmer)
```

# Correll et al. (2018)

Loading data, which is originally from https://github.com/uwdata/papers-vsup. The specific data file is in the path `/study/data/Exp1/data.csv`. The field explanations in the comment below are according to `/study/README.md`.


```{r}
correll_df <- 
  read_csv("data/Correll2018 - data.csv",
    col_types = cols_only(
      workerId = col_double(),
      task = col_character(),     # `One` for identification task
      index = col_double(),       # The question order number.
      binned = col_character(),   # `continuous` or `discrete`
      shape = col_character(),    # `arc` (wedge) or `square`
      vsup = col_character(),     # VSUP (`yes`) or a traditional map
      rt = col_double(),          # response time in milliseconds
      qV = col_double(),          # value (target), between 0 and 1
      v = col_double(),           # value (selected), between 0 and 1
      vError = col_double(),      # The signed error between `v` and `qV`
      correct = col_integer())) %>%  # 1 if correct answer
  filter(task == "One") %>% 
  select(-task)
```

Reproducing mean value of error rate betwen binned and continuous (cf. page 6 of the paper).

```{r}
correll_df %>% 
  group_by(workerId, binned, shape, vsup) %>% 
  summarize(
    error_rate = sum(correct) / n()) %>% 
  group_by(binned) %>% 
  summarize(
    mean_error_rate = mean(error_rate))
```

Thus, this confirms that the error rate reported in the paper is not the same measure as the absolute error defined in Smart et al. (2020).
However, Correll et al. (2018) provided the raw data, enabling us to calculate the absolute error.

Calculate the absolute error to be equivalent to Smart et al.'s definition by scaling the target and answer value from the range [0 - 1] to the range [0 - 8] and calculate absolute error.


```{r}
correll_scaled_error_df <-
  correll_df %>% 
  mutate(abs_error =abs((qV * 8) - (v * 8))) %>% 
  select(-v, -qV, -vError, -correct)
```

## Big effect

Summarize the error by discrete vs. continuous as a reference point for "big" difference.

```{r}
correll_scaled_error_df %>% 
  group_by(binned) %>% 
  summarize(
    mean = mean(abs_error),
    ci_low = ci(abs_error)[2],
    ci_high = ci(abs_error)[3])
```

Calculate within-subjects differences

```{r}
err_cont_discrete <-
  correll_scaled_error_df %>% 
  filter(vsup == "no", shape != "juxtaposed" ) %>% 
  select(-vsup) %>% 
  group_by(workerId, binned, shape) %>% 
  summarize(mean_abs_error = mean(abs_error)) %>% 
  spread(binned, mean_abs_error)

t.test(err_cont_discrete$continuous, err_cont_discrete$discrete, paired = TRUE) %>% 
  tidy(conf.int = TRUE)
```

## Small-or-no effect

Summarize the error by wedge vs. square (both discrete) as a reference point for "small-or-none" difference.

```{r}
correll_scaled_error_df %>% 
  filter(binned == "discrete", vsup == "no", shape != "juxtaposed" ) %>% 
  group_by(shape) %>% 
  summarize(
    mean = mean(abs_error),
    ci_low = ci(abs_error)[2],
    ci_high = ci(abs_error)[3])
```

Calculate within-subjects differences

```{r}
err_arc_square <- 
  correll_scaled_error_df %>% 
  filter(binned == "discrete", vsup == "no", shape != "juxtaposed" ) %>% 
  select(-binned, -vsup) %>% 
  group_by(workerId, shape) %>% 
  summarize(mean_abs_error = mean(abs_error)) %>% 
  spread(shape, mean_abs_error)
  
t.test(err_arc_square$arc, err_arc_square$square, paired = TRUE) %>% 
  tidy(conf.int = TRUE)
```

## Check for possible fatigue for practice effect

```{r}
error_by_trial <- 
  correll_scaled_error_df %>% 
  filter(binned == "discrete", shape == "square", vsup == "no") %>%
  select(workerId, index, abs_error)

m_correll <- lmer(abs_error ~ index + (1|workerId), data = error_by_trial)

Anova(m_correll, test.statistic = "F")

tidy(m_correll, conf.int = TRUE)
```

The fatigue effect does not seem to be present within the scope of this study.

## Duration

Per trial (seconds)

```{r}
correll_df %>% 
  filter(binned == "discrete", shape == "square", vsup == "no") %>% 
  group_by(workerId) %>% 
  summarize(rt_sec = mean(rt) / 1000) %>% 
  pull(rt_sec) %>% 
  summary()
```

Per participant (minutes)

```{r}
correll_df %>% 
  group_by(workerId) %>% 
  summarize(rt_min = sum(rt) / 1000 / 60) %>% 
  pull(rt_min) %>% 
  summary()
```



# Data from Smart et al. (2020)

The data is obtained from https://osf.io/5qwcg/. Specifically, we use the file `Empiricial Study/Data/processed_data.csv` (Version: 1). The meaning of data columns are inferred from the paper.

```{r}
smart_cols <- cols_only(
  user_id = col_double(),
  vis_type = col_character(),     # heatmap, scatter, choropleth
  model_type = col_character(),   # linear, bayesian, kmeans, designer
  target_value = col_double(),    # 0, 1, ..., 8
  selected_value = col_double(),  # 0, 1, ..., 8
  trial_number = col_double())

smart_df <- 
  read_csv("data/Smart2020 - data.csv", 
    col_types = smart_cols) %>% 
  filter(model_type != "engagement")  # remove the check trials
```


Reproducing Smart et al.'s analysis to verify the definition of *mean error*.

```{r}
smart_df %>% 
  mutate(error = abs(target_value - selected_value)) %>% 
  group_by(model_type) %>% 
  summarize(mean = mean(error))
```

## The Fatigue effect.

Model the effect of the trial number (representing the fatigue effect) for he whole data set.

```{r}
# add the dependent variable
smart_with_err_df <- 
  smart_df %>% 
  mutate(error = abs(target_value - selected_value))
  
# modelling and estimation
model_smart <- function (df, silent = FALSE) {
  m_fatigue <- lmer(error ~ (1|user_id) + trial_number + model_type + vis_type, 
                    data = df)
  
  anova_result <- Anova(m_fatigue, test.statistic = "F")
  
  ci_trial <- 
    tidy(m_fatigue, conf.int = TRUE) %>% 
    filter(term == "trial_number") %>%
    select(term, estimate, conf.low, conf.high)
  
  if (!silent) {
    print(anova_result)
    print(ci_trial)
  }
  
  invisible(list(anova = anova_result, training = ci_trial))
}

model_smart(smart_with_err_df)
```


Simulate pilot vs. main study by sampling from the data.
```{r}
check_trial_effect <- function (n_pilot = 5, n_study = 22, silent = FALSE) { 
  user_id_all <- unique(smart_with_err_df$user_id)
  user_id_pilot <- sample(user_id_all, 5)
  user_id_test <- sample(setdiff(user_id_all, user_id_pilot), 22)
  
  r_pilot <- 
    smart_with_err_df %>% 
    filter(user_id %in% user_id_pilot) %>% 
    model_smart(silent = silent) %>% 
    suppressWarnings()  # because of the now number of data sample will cause singularity almost everytime
  
  r_test <- 
  smart_with_err_df %>% 
    filter(user_id %in% user_id_test) %>% 
    model_smart(silent = silent)
  
  invisible(list(pilot = r_pilot, test = r_test))
}

set.seed(123)
check_trial_effect()
```

Resample several times to check the trend of the training effect that may result from different scenarios of the pilot- and real-studies.


```{r}
set.seed(123)   # for reproducibility
n_samples <- 100

trial_effect_samples <- 
  1:n_samples %>% 
  map_dfr(function(sample_id) {
    result <- 
      check_trial_effect(
        n_pilot = 5,      # 5 participants per pilot study
        n_study = 22,     # 22 participants per main study
        silent = TRUE)
    
    trial_ci <- 
      bind_rows(
      result$pilot$training %>% mutate(session = "pilot"),
      result$test$training %>% mutate(session = "test")) %>% 
      mutate(sample_id = sample_id)
    
    p_values <- 
      bind_rows(
        suppressWarnings(tidy(result$pilot$anova)) %>% mutate(session = "pilot"),     # suppressWarnings that columng Df.res is unkonwn
        suppressWarnings(tidy(result$test$anova)) %>% mutate(session = "test")) %>% 
      select(session, term, p.value) %>% 
      spread(term, p.value) %>% 
      rename_at( 2:4, function(n) { str_c("p.", n)})
    
    inner_join(trial_ci, p_values, by = "session")
  })
```

```{r}
trial_effect_samples %>% 
  ggplot(aes(x = sample_id, y = estimate, ymin = conf.low, ymax = conf.high, color = session)) +
  geom_pointrange() +
  geom_line()

```

Only a few pilot samples seems yield the the fatigue effect more than 0.01 (or praactice effect less than -0.01)

```{r}
trial_effect_samples %>% 
  filter(session == "test") %>% 
  select(sample_id, starts_with("p.")) %>% 
  gather(iv, p_value, starts_with("p.")) %>% 
  mutate(iv = str_sub(iv, 3)) %>%                   # remove prefix "p."
  ggplot(aes(x = p_value)) +
  geom_histogram(binwidth = 0.01) +
  geom_density() +
  facet_grid(iv~.) +
  coord_cartesian(xlim = c(0,1))
```

The distribution of p-values from simulated studies with 22 participants per study shows the results consistent with Smart et al.'s study. That is the effect of model type and the visualization type are statistically signficant.

# Session info
```{r}
sessionInfo()
```



==> anc/S2-Analysis-of-Correll-et-al-2018-and-Smart-et-al-2020/Analysis.nb.html <==
<!DOCTYPE html>

<html>

<head>

<meta charset="utf-8" />
<meta name="generator" content="pandoc" />
<meta http-equiv="X-UA-Compatible" content="IE=EDGE" />




<title>Planning Smart et al. 2020</title>

<script>/*! jQuery v1.11.3 | (c) 2005, 2015 jQuery Foundation, Inc. | jquery.org/license */
!function(a,b){"object"==typeof module&&"object"==typeof module.exports?module.exports=a.document?b(a,!0):function(a){if(!a.document)throw new Error("jQuery requires a window with a document");return b(a)}:b(a)}("undefined"!=typeof window?window:this,function(a,b){var c=[],d=c.slice,e=c.concat,f=c.push,g=c.indexOf,h={},i=h.toString,j=h.hasOwnProperty,k={},l="1.11.3",m=function(a,b){return new m.fn.init(a,b)},n=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,o=/^-ms-/,p=/-([\da-z])/gi,q=function(a,b){return b.toUpperCase()};m.fn=m.prototype={jquery:l,constructor:m,selector:"",length:0,toArray:function(){return d.call(this)},get:function(a){return null!=a?0>a?this[a+this.length]:this[a]:d.call(this)},pushStack:function(a){var b=m.merge(this.constructor(),a);return b.prevObject=this,b.context=this.context,b},each:function(a,b){return m.each(this,a,b)},map:function(a){return this.pushStack(m.map(this,function(b,c){return a.call(b,c,b)}))},slice:function(){return this.pushStack(d.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(a){var b=this.length,c=+a+(0>a?b:0);return this.pushStack(c>=0&&b>c?[this[c]]:[])},end:function(){return this.prevObject||this.constructor(null)},push:f,sort:c.sort,splice:c.splice},m.extend=m.fn.extend=function(){var a,b,c,d,e,f,g=arguments[0]||{},h=1,i=arguments.length,j=!1;for("boolean"==typeof g&&(j=g,g=arguments[h]||{},h++),"object"==typeof g||m.isFunction(g)||(g={}),h===i&&(g=this,h--);i>h;h++)if(null!=(e=arguments[h]))for(d in e)a=g[d],c=e[d],g!==c&&(j&&c&&(m.isPlainObject(c)||(b=m.isArray(c)))?(b?(b=!1,f=a&&m.isArray(a)?a:[]):f=a&&m.isPlainObject(a)?a:{},g[d]=m.extend(j,f,c)):void 0!==c&&(g[d]=c));return g},m.extend({expando:"jQuery"+(l+Math.random()).replace(/\D/g,""),isReady:!0,error:function(a){throw new Error(a)},noop:function(){},isFunction:function(a){return"function"===m.type(a)},isArray:Array.isArray||function(a){return"array"===m.type(a)},isWindow:function(a){return null!=a&&a==a.window},isNumeric:function(a){return!m.isArray(a)&&a-parseFloat(a)+1>=0},isEmptyObject:function(a){var b;for(b in a)return!1;return!0},isPlainObject:function(a){var b;if(!a||"object"!==m.type(a)||a.nodeType||m.isWindow(a))return!1;try{if(a.constructor&&!j.call(a,"constructor")&&!j.call(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}if(k.ownLast)for(b in a)return j.call(a,b);for(b in a);return void 0===b||j.call(a,b)},type:function(a){return null==a?a+"":"object"==typeof a||"function"==typeof a?h[i.call(a)]||"object":typeof a},globalEval:function(b){b&&m.trim(b)&&(a.execScript||function(b){a.eval.call(a,b)})(b)},camelCase:function(a){return a.replace(o,"ms-").replace(p,q)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toLowerCase()===b.toLowerCase()},each:function(a,b,c){var d,e=0,f=a.length,g=r(a);if(c){if(g){for(;f>e;e++)if(d=b.apply(a[e],c),d===!1)break}else for(e in a)if(d=b.apply(a[e],c),d===!1)break}else if(g){for(;f>e;e++)if(d=b.call(a[e],e,a[e]),d===!1)break}else for(e in a)if(d=b.call(a[e],e,a[e]),d===!1)break;return a},trim:function(a){return null==a?"":(a+"").replace(n,"")},makeArray:function(a,b){var c=b||[];return null!=a&&(r(Object(a))?m.merge(c,"string"==typeof a?[a]:a):f.call(c,a)),c},inArray:function(a,b,c){var d;if(b){if(g)return g.call(b,a,c);for(d=b.length,c=c?0>c?Math.max(0,d+c):c:0;d>c;c++)if(c in b&&b[c]===a)return c}return-1},merge:function(a,b){var c=+b.length,d=0,e=a.length;while(c>d)a[e++]=b[d++];if(c!==c)while(void 0!==b[d])a[e++]=b[d++];return a.length=e,a},grep:function(a,b,c){for(var d,e=[],f=0,g=a.length,h=!c;g>f;f++)d=!b(a[f],f),d!==h&&e.push(a[f]);return e},map:function(a,b,c){var d,f=0,g=a.length,h=r(a),i=[];if(h)for(;g>f;f++)d=b(a[f],f,c),null!=d&&i.push(d);else for(f in a)d=b(a[f],f,c),null!=d&&i.push(d);return e.apply([],i)},guid:1,proxy:function(a,b){var c,e,f;return"string"==typeof b&&(f=a[b],b=a,a=f),m.isFunction(a)?(c=d.call(arguments,2),e=function(){return a.apply(b||this,c.concat(d.call(arguments)))},e.guid=a.guid=a.guid||m.guid++,e):void 0},now:function(){return+new Date},support:k}),m.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(a,b){h["[object "+b+"]"]=b.toLowerCase()});function r(a){var b="length"in a&&a.length,c=m.type(a);return"function"===c||m.isWindow(a)?!1:1===a.nodeType&&b?!0:"array"===c||0===b||"number"==typeof b&&b>0&&b-1 in a}var s=function(a){var b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u="sizzle"+1*new Date,v=a.document,w=0,x=0,y=ha(),z=ha(),A=ha(),B=function(a,b){return a===b&&(l=!0),0},C=1<<31,D={}.hasOwnProperty,E=[],F=E.pop,G=E.push,H=E.push,I=E.slice,J=function(a,b){for(var c=0,d=a.length;d>c;c++)if(a[c]===b)return c;return-1},K="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",L="[\\x20\\t\\r\\n\\f]",M="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",N=M.replace("w","w#"),O="\\["+L+"*("+M+")(?:"+L+"*([*^$|!~]?=)"+L+"*(?:'((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\"|("+N+"))|)"+L+"*\\]",P=":("+M+")(?:\\((('((?:\\\\.|[^\\\\'])*)'|\"((?:\\\\.|[^\\\\\"])*)\")|((?:\\\\.|[^\\\\()[\\]]|"+O+")*)|.*)\\)|)",Q=new RegExp(L+"+","g"),R=new RegExp("^"+L+"+|((?:^|[^\\\\])(?:\\\\.)*)"+L+"+$","g"),S=new RegExp("^"+L+"*,"+L+"*"),T=new RegExp("^"+L+"*([>+~]|"+L+")"+L+"*"),U=new RegExp("="+L+"*([^\\]'\"]*?)"+L+"*\\]","g"),V=new RegExp(P),W=new RegExp("^"+N+"$"),X={ID:new RegExp("^#("+M+")"),CLASS:new RegExp("^\\.("+M+")"),TAG:new RegExp("^("+M.replace("w","w*")+")"),ATTR:new RegExp("^"+O),PSEUDO:new RegExp("^"+P),CHILD:new RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+L+"*(even|odd|(([+-]|)(\\d*)n|)"+L+"*(?:([+-]|)"+L+"*(\\d+)|))"+L+"*\\)|)","i"),bool:new RegExp("^(?:"+K+")$","i"),needsContext:new RegExp("^"+L+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+L+"*((?:-\\d)?\\d*)"+L+"*\\)|)(?=[^-]|$)","i")},Y=/^(?:input|select|textarea|button)$/i,Z=/^h\d$/i,$=/^[^{]+\{\s*\[native \w/,_=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,aa=/[+~]/,ba=/'|\\/g,ca=new RegExp("\\\\([\\da-f]{1,6}"+L+"?|("+L+")|.)","ig"),da=function(a,b,c){var d="0x"+b-65536;return d!==d||c?b:0>d?String.fromCharCode(d+65536):String.fromCharCode(d>>10|55296,1023&d|56320)},ea=function(){m()};try{H.apply(E=I.call(v.childNodes),v.childNodes),E[v.childNodes.length].nodeType}catch(fa){H={apply:E.length?function(a,b){G.apply(a,I.call(b))}:function(a,b){var c=a.length,d=0;while(a[c++]=b[d++]);a.length=c-1}}}function ga(a,b,d,e){var f,h,j,k,l,o,r,s,w,x;if((b?b.ownerDocument||b:v)!==n&&m(b),b=b||n,d=d||[],k=b.nodeType,"string"!=typeof a||!a||1!==k&&9!==k&&11!==k)return d;if(!e&&p){if(11!==k&&(f=_.exec(a)))if(j=f[1]){if(9===k){if(h=b.getElementById(j),!h||!h.parentNode)return d;if(h.id===j)return d.push(h),d}else if(b.ownerDocument&&(h=b.ownerDocument.getElementById(j))&&t(b,h)&&h.id===j)return d.push(h),d}else{if(f[2])return H.apply(d,b.getElementsByTagName(a)),d;if((j=f[3])&&c.getElementsByClassName)return H.apply(d,b.getElementsByClassName(j)),d}if(c.qsa&&(!q||!q.test(a))){if(s=r=u,w=b,x=1!==k&&a,1===k&&"object"!==b.nodeName.toLowerCase()){o=g(a),(r=b.getAttribute("id"))?s=r.replace(ba,"\\$&"):b.setAttribute("id",s),s="[id='"+s+"'] ",l=o.length;while(l--)o[l]=s+ra(o[l]);w=aa.test(a)&&pa(b.parentNode)||b,x=o.join(",")}if(x)try{return H.apply(d,w.querySelectorAll(x)),d}catch(y){}finally{r||b.removeAttribute("id")}}}return i(a.replace(R,"$1"),b,d,e)}function ha(){var a=[];function b(c,e){return a.push(c+" ")>d.cacheLength&&delete b[a.shift()],b[c+" "]=e}return b}function ia(a){return a[u]=!0,a}function ja(a){var b=n.createElement("div");try{return!!a(b)}catch(c){return!1}finally{b.parentNode&&b.parentNode.removeChild(b),b=null}}function ka(a,b){var c=a.split("|"),e=a.length;while(e--)d.attrHandle[c[e]]=b}function la(a,b){var c=b&&a,d=c&&1===a.nodeType&&1===b.nodeType&&(~b.sourceIndex||C)-(~a.sourceIndex||C);if(d)return d;if(c)while(c=c.nextSibling)if(c===b)return-1;return a?1:-1}function ma(a){return function(b){var c=b.nodeName.toLowerCase();return"input"===c&&b.type===a}}function na(a){return function(b){var c=b.nodeName.toLowerCase();return("input"===c||"button"===c)&&b.type===a}}function oa(a){return ia(function(b){return b=+b,ia(function(c,d){var e,f=a([],c.length,b),g=f.length;while(g--)c[e=f[g]]&&(c[e]=!(d[e]=c[e]))})})}function pa(a){return a&&"undefined"!=typeof a.getElementsByTagName&&a}c=ga.support={},f=ga.isXML=function(a){var b=a&&(a.ownerDocument||a).documentElement;return b?"HTML"!==b.nodeName:!1},m=ga.setDocument=function(a){var b,e,g=a?a.ownerDocument||a:v;return g!==n&&9===g.nodeType&&g.documentElement?(n=g,o=g.documentElement,e=g.defaultView,e&&e!==e.top&&(e.addEventListener?e.addEventListener("unload",ea,!1):e.attachEvent&&e.attachEvent("onunload",ea)),p=!f(g),c.attributes=ja(function(a){return a.className="i",!a.getAttribute("className")}),c.getElementsByTagName=ja(function(a){return a.appendChild(g.createComment("")),!a.getElementsByTagName("*").length}),c.getElementsByClassName=$.test(g.getElementsByClassName),c.getById=ja(function(a){return o.appendChild(a).id=u,!g.getElementsByName||!g.getElementsByName(u).length}),c.getById?(d.find.ID=function(a,b){if("undefined"!=typeof b.getElementById&&p){var c=b.getElementById(a);return c&&c.parentNode?[c]:[]}},d.filter.ID=function(a){var b=a.replace(ca,da);return function(a){return a.getAttribute("id")===b}}):(delete d.find.ID,d.filter.ID=function(a){var b=a.replace(ca,da);return function(a){var c="undefined"!=typeof a.getAttributeNode&&a.getAttributeNode("id");return c&&c.value===b}}),d.find.TAG=c.getElementsByTagName?function(a,b){return"undefined"!=typeof b.getElementsByTagName?b.getElementsByTagName(a):c.qsa?b.querySelectorAll(a):void 0}:function(a,b){var c,d=[],e=0,f=b.getElementsByTagName(a);if("*"===a){while(c=f[e++])1===c.nodeType&&d.push(c);return d}return f},d.find.CLASS=c.getElementsByClassName&&function(a,b){return p?b.getElementsByClassName(a):void 0},r=[],q=[],(c.qsa=$.test(g.querySelectorAll))&&(ja(function(a){o.appendChild(a).innerHTML="<a id='"+u+"'></a><select id='"+u+"-\f]' msallowcapture=''><option selected=''></option></select>",a.querySelectorAll("[msallowcapture^='']").length&&q.push("[*^$]="+L+"*(?:''|\"\")"),a.querySelectorAll("[selected]").length||q.push("\\["+L+"*(?:value|"+K+")"),a.querySelectorAll("[id~="+u+"-]").length||q.push("~="),a.querySelectorAll(":checked").length||q.push(":checked"),a.querySelectorAll("a#"+u+"+*").length||q.push(".#.+[+~]")}),ja(function(a){var b=g.createElement("input");b.setAttribute("type","hidden"),a.appendChild(b).setAttribute("name","D"),a.querySelectorAll("[name=d]").length&&q.push("name"+L+"*[*^$|!~]?="),a.querySelectorAll(":enabled").length||q.push(":enabled",":disabled"),a.querySelectorAll("*,:x"),q.push(",.*:")})),(c.matchesSelector=$.test(s=o.matches||o.webkitMatchesSelector||o.mozMatchesSelector||o.oMatchesSelector||o.msMatchesSelector))&&ja(function(a){c.disconnectedMatch=s.call(a,"div"),s.call(a,"[s!='']:x"),r.push("!=",P)}),q=q.length&&new RegExp(q.join("|")),r=r.length&&new RegExp(r.join("|")),b=$.test(o.compareDocumentPosition),t=b||$.test(o.contains)?function(a,b){var c=9===a.nodeType?a.documentElement:a,d=b&&b.parentNode;return a===d||!(!d||1!==d.nodeType||!(c.contains?c.contains(d):a.compareDocumentPosition&&16&a.compareDocumentPosition(d)))}:function(a,b){if(b)while(b=b.parentNode)if(b===a)return!0;return!1},B=b?function(a,b){if(a===b)return l=!0,0;var d=!a.compareDocumentPosition-!b.compareDocumentPosition;return d?d:(d=(a.ownerDocument||a)===(b.ownerDocument||b)?a.compareDocumentPosition(b):1,1&d||!c.sortDetached&&b.compareDocumentPosition(a)===d?a===g||a.ownerDocument===v&&t(v,a)?-1:b===g||b.ownerDocument===v&&t(v,b)?1:k?J(k,a)-J(k,b):0:4&d?-1:1)}:function(a,b){if(a===b)return l=!0,0;var c,d=0,e=a.parentNode,f=b.parentNode,h=[a],i=[b];if(!e||!f)return a===g?-1:b===g?1:e?-1:f?1:k?J(k,a)-J(k,b):0;if(e===f)return la(a,b);c=a;while(c=c.parentNode)h.unshift(c);c=b;while(c=c.parentNode)i.unshift(c);while(h[d]===i[d])d++;return d?la(h[d],i[d]):h[d]===v?-1:i[d]===v?1:0},g):n},ga.matches=function(a,b){return ga(a,null,null,b)},ga.matchesSelector=function(a,b){if((a.ownerDocument||a)!==n&&m(a),b=b.replace(U,"='$1']"),!(!c.matchesSelector||!p||r&&r.test(b)||q&&q.test(b)))try{var d=s.call(a,b);if(d||c.disconnectedMatch||a.document&&11!==a.document.nodeType)return d}catch(e){}return ga(b,n,null,[a]).length>0},ga.contains=function(a,b){return(a.ownerDocument||a)!==n&&m(a),t(a,b)},ga.attr=function(a,b){(a.ownerDocument||a)!==n&&m(a);var e=d.attrHandle[b.toLowerCase()],f=e&&D.call(d.attrHandle,b.toLowerCase())?e(a,b,!p):void 0;return void 0!==f?f:c.attributes||!p?a.getAttribute(b):(f=a.getAttributeNode(b))&&f.specified?f.value:null},ga.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)},ga.uniqueSort=function(a){var b,d=[],e=0,f=0;if(l=!c.detectDuplicates,k=!c.sortStable&&a.slice(0),a.sort(B),l){while(b=a[f++])b===a[f]&&(e=d.push(f));while(e--)a.splice(d[e],1)}return k=null,a},e=ga.getText=function(a){var b,c="",d=0,f=a.nodeType;if(f){if(1===f||9===f||11===f){if("string"==typeof a.textContent)return a.textContent;for(a=a.firstChild;a;a=a.nextSibling)c+=e(a)}else if(3===f||4===f)return a.nodeValue}else while(b=a[d++])c+=e(b);return c},d=ga.selectors={cacheLength:50,createPseudo:ia,match:X,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(a){return a[1]=a[1].replace(ca,da),a[3]=(a[3]||a[4]||a[5]||"").replace(ca,da),"~="===a[2]&&(a[3]=" "+a[3]+" "),a.slice(0,4)},CHILD:function(a){return a[1]=a[1].toLowerCase(),"nth"===a[1].slice(0,3)?(a[3]||ga.error(a[0]),a[4]=+(a[4]?a[5]+(a[6]||1):2*("even"===a[3]||"odd"===a[3])),a[5]=+(a[7]+a[8]||"odd"===a[3])):a[3]&&ga.error(a[0]),a},PSEUDO:function(a){var b,c=!a[6]&&a[2];return X.CHILD.test(a[0])?null:(a[3]?a[2]=a[4]||a[5]||"":c&&V.test(c)&&(b=g(c,!0))&&(b=c.indexOf(")",c.length-b)-c.length)&&(a[0]=a[0].slice(0,b),a[2]=c.slice(0,b)),a.slice(0,3))}},filter:{TAG:function(a){var b=a.replace(ca,da).toLowerCase();return"*"===a?function(){return!0}:function(a){return a.nodeName&&a.nodeName.toLowerCase()===b}},CLASS:function(a){var b=y[a+" "];return b||(b=new RegExp("(^|"+L+")"+a+"("+L+"|$)"))&&y(a,function(a){return b.test("string"==typeof a.className&&a.className||"undefined"!=typeof a.getAttribute&&a.getAttribute("class")||"")})},ATTR:function(a,b,c){return function(d){var e=ga.attr(d,a);return null==e?"!="===b:b?(e+="","="===b?e===c:"!="===b?e!==c:"^="===b?c&&0===e.indexOf(c):"*="===b?c&&e.indexOf(c)>-1:"$="===b?c&&e.slice(-c.length)===c:"~="===b?(" "+e.replace(Q," ")+" ").indexOf(c)>-1:"|="===b?e===c||e.slice(0,c.length+1)===c+"-":!1):!0}},CHILD:function(a,b,c,d,e){var f="nth"!==a.slice(0,3),g="last"!==a.slice(-4),h="of-type"===b;return 1===d&&0===e?function(a){return!!a.parentNode}:function(b,c,i){var j,k,l,m,n,o,p=f!==g?"nextSibling":"previousSibling",q=b.parentNode,r=h&&b.nodeName.toLowerCase(),s=!i&&!h;if(q){if(f){while(p){l=b;while(l=l[p])if(h?l.nodeName.toLowerCase()===r:1===l.nodeType)return!1;o=p="only"===a&&!o&&"nextSibling"}return!0}if(o=[g?q.firstChild:q.lastChild],g&&s){k=q[u]||(q[u]={}),j=k[a]||[],n=j[0]===w&&j[1],m=j[0]===w&&j[2],l=n&&q.childNodes[n];while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if(1===l.nodeType&&++m&&l===b){k[a]=[w,n,m];break}}else if(s&&(j=(b[u]||(b[u]={}))[a])&&j[0]===w)m=j[1];else while(l=++n&&l&&l[p]||(m=n=0)||o.pop())if((h?l.nodeName.toLowerCase()===r:1===l.nodeType)&&++m&&(s&&((l[u]||(l[u]={}))[a]=[w,m]),l===b))break;return m-=e,m===d||m%d===0&&m/d>=0}}},PSEUDO:function(a,b){var c,e=d.pseudos[a]||d.setFilters[a.toLowerCase()]||ga.error("unsupported pseudo: "+a);return e[u]?e(b):e.length>1?(c=[a,a,"",b],d.setFilters.hasOwnProperty(a.toLowerCase())?ia(function(a,c){var d,f=e(a,b),g=f.length;while(g--)d=J(a,f[g]),a[d]=!(c[d]=f[g])}):function(a){return e(a,0,c)}):e}},pseudos:{not:ia(function(a){var b=[],c=[],d=h(a.replace(R,"$1"));return d[u]?ia(function(a,b,c,e){var f,g=d(a,null,e,[]),h=a.length;while(h--)(f=g[h])&&(a[h]=!(b[h]=f))}):function(a,e,f){return b[0]=a,d(b,null,f,c),b[0]=null,!c.pop()}}),has:ia(function(a){return function(b){return ga(a,b).length>0}}),contains:ia(function(a){return a=a.replace(ca,da),function(b){return(b.textContent||b.innerText||e(b)).indexOf(a)>-1}}),lang:ia(function(a){return W.test(a||"")||ga.error("unsupported lang: "+a),a=a.replace(ca,da).toLowerCase(),function(b){var c;do if(c=p?b.lang:b.getAttribute("xml:lang")||b.getAttribute("lang"))return c=c.toLowerCase(),c===a||0===c.indexOf(a+"-");while((b=b.parentNode)&&1===b.nodeType);return!1}}),target:function(b){var c=a.location&&a.location.hash;return c&&c.slice(1)===b.id},root:function(a){return a===o},focus:function(a){return a===n.activeElement&&(!n.hasFocus||n.hasFocus())&&!!(a.type||a.href||~a.tabIndex)},enabled:function(a){return a.disabled===!1},disabled:function(a){return a.disabled===!0},checked:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&!!a.checked||"option"===b&&!!a.selected},selected:function(a){return a.parentNode&&a.parentNode.selectedIndex,a.selected===!0},empty:function(a){for(a=a.firstChild;a;a=a.nextSibling)if(a.nodeType<6)return!1;return!0},parent:function(a){return!d.pseudos.empty(a)},header:function(a){return Z.test(a.nodeName)},input:function(a){return Y.test(a.nodeName)},button:function(a){var b=a.nodeName.toLowerCase();return"input"===b&&"button"===a.type||"button"===b},text:function(a){var b;return"input"===a.nodeName.toLowerCase()&&"text"===a.type&&(null==(b=a.getAttribute("type"))||"text"===b.toLowerCase())},first:oa(function(){return[0]}),last:oa(function(a,b){return[b-1]}),eq:oa(function(a,b,c){return[0>c?c+b:c]}),even:oa(function(a,b){for(var c=0;b>c;c+=2)a.push(c);return a}),odd:oa(function(a,b){for(var c=1;b>c;c+=2)a.push(c);return a}),lt:oa(function(a,b,c){for(var d=0>c?c+b:c;--d>=0;)a.push(d);return a}),gt:oa(function(a,b,c){for(var d=0>c?c+b:c;++d<b;)a.push(d);return a})}},d.pseudos.nth=d.pseudos.eq;for(b in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})d.pseudos[b]=ma(b);for(b in{submit:!0,reset:!0})d.pseudos[b]=na(b);function qa(){}qa.prototype=d.filters=d.pseudos,d.setFilters=new qa,g=ga.tokenize=function(a,b){var c,e,f,g,h,i,j,k=z[a+" "];if(k)return b?0:k.slice(0);h=a,i=[],j=d.preFilter;while(h){(!c||(e=S.exec(h)))&&(e&&(h=h.slice(e[0].length)||h),i.push(f=[])),c=!1,(e=T.exec(h))&&(c=e.shift(),f.push({value:c,type:e[0].replace(R," ")}),h=h.slice(c.length));for(g in d.filter)!(e=X[g].exec(h))||j[g]&&!(e=j[g](e))||(c=e.shift(),f.push({value:c,type:g,matches:e}),h=h.slice(c.length));if(!c)break}return b?h.length:h?ga.error(a):z(a,i).slice(0)};function ra(a){for(var b=0,c=a.length,d="";c>b;b++)d+=a[b].value;return d}function sa(a,b,c){var d=b.dir,e=c&&"parentNode"===d,f=x++;return b.first?function(b,c,f){while(b=b[d])if(1===b.nodeType||e)return a(b,c,f)}:function(b,c,g){var h,i,j=[w,f];if(g){while(b=b[d])if((1===b.nodeType||e)&&a(b,c,g))return!0}else while(b=b[d])if(1===b.nodeType||e){if(i=b[u]||(b[u]={}),(h=i[d])&&h[0]===w&&h[1]===f)return j[2]=h[2];if(i[d]=j,j[2]=a(b,c,g))return!0}}}function ta(a){return a.length>1?function(b,c,d){var e=a.length;while(e--)if(!a[e](b,c,d))return!1;return!0}:a[0]}function ua(a,b,c){for(var d=0,e=b.length;e>d;d++)ga(a,b[d],c);return c}function va(a,b,c,d,e){for(var f,g=[],h=0,i=a.length,j=null!=b;i>h;h++)(f=a[h])&&(!c||c(f,d,e))&&(g.push(f),j&&b.push(h));return g}function wa(a,b,c,d,e,f){return d&&!d[u]&&(d=wa(d)),e&&!e[u]&&(e=wa(e,f)),ia(function(f,g,h,i){var j,k,l,m=[],n=[],o=g.length,p=f||ua(b||"*",h.nodeType?[h]:h,[]),q=!a||!f&&b?p:va(p,m,a,h,i),r=c?e||(f?a:o||d)?[]:g:q;if(c&&c(q,r,h,i),d){j=va(r,n),d(j,[],h,i),k=j.length;while(k--)(l=j[k])&&(r[n[k]]=!(q[n[k]]=l))}if(f){if(e||a){if(e){j=[],k=r.length;while(k--)(l=r[k])&&j.push(q[k]=l);e(null,r=[],j,i)}k=r.length;while(k--)(l=r[k])&&(j=e?J(f,l):m[k])>-1&&(f[j]=!(g[j]=l))}}else r=va(r===g?r.splice(o,r.length):r),e?e(null,g,r,i):H.apply(g,r)})}function xa(a){for(var b,c,e,f=a.length,g=d.relative[a[0].type],h=g||d.relative[" "],i=g?1:0,k=sa(function(a){return a===b},h,!0),l=sa(function(a){return J(b,a)>-1},h,!0),m=[function(a,c,d){var e=!g&&(d||c!==j)||((b=c).nodeType?k(a,c,d):l(a,c,d));return b=null,e}];f>i;i++)if(c=d.relative[a[i].type])m=[sa(ta(m),c)];else{if(c=d.filter[a[i].type].apply(null,a[i].matches),c[u]){for(e=++i;f>e;e++)if(d.relative[a[e].type])break;return wa(i>1&&ta(m),i>1&&ra(a.slice(0,i-1).concat({value:" "===a[i-2].type?"*":""})).replace(R,"$1"),c,e>i&&xa(a.slice(i,e)),f>e&&xa(a=a.slice(e)),f>e&&ra(a))}m.push(c)}return ta(m)}function ya(a,b){var c=b.length>0,e=a.length>0,f=function(f,g,h,i,k){var l,m,o,p=0,q="0",r=f&&[],s=[],t=j,u=f||e&&d.find.TAG("*",k),v=w+=null==t?1:Math.random()||.1,x=u.length;for(k&&(j=g!==n&&g);q!==x&&null!=(l=u[q]);q++){if(e&&l){m=0;while(o=a[m++])if(o(l,g,h)){i.push(l);break}k&&(w=v)}c&&((l=!o&&l)&&p--,f&&r.push(l))}if(p+=q,c&&q!==p){m=0;while(o=b[m++])o(r,s,g,h);if(f){if(p>0)while(q--)r[q]||s[q]||(s[q]=F.call(i));s=va(s)}H.apply(i,s),k&&!f&&s.length>0&&p+b.length>1&&ga.uniqueSort(i)}return k&&(w=v,j=t),r};return c?ia(f):f}return h=ga.compile=function(a,b){var c,d=[],e=[],f=A[a+" "];if(!f){b||(b=g(a)),c=b.length;while(c--)f=xa(b[c]),f[u]?d.push(f):e.push(f);f=A(a,ya(e,d)),f.selector=a}return f},i=ga.select=function(a,b,e,f){var i,j,k,l,m,n="function"==typeof a&&a,o=!f&&g(a=n.selector||a);if(e=e||[],1===o.length){if(j=o[0]=o[0].slice(0),j.length>2&&"ID"===(k=j[0]).type&&c.getById&&9===b.nodeType&&p&&d.relative[j[1].type]){if(b=(d.find.ID(k.matches[0].replace(ca,da),b)||[])[0],!b)return e;n&&(b=b.parentNode),a=a.slice(j.shift().value.length)}i=X.needsContext.test(a)?0:j.length;while(i--){if(k=j[i],d.relative[l=k.type])break;if((m=d.find[l])&&(f=m(k.matches[0].replace(ca,da),aa.test(j[0].type)&&pa(b.parentNode)||b))){if(j.splice(i,1),a=f.length&&ra(j),!a)return H.apply(e,f),e;break}}}return(n||h(a,o))(f,b,!p,e,aa.test(a)&&pa(b.parentNode)||b),e},c.sortStable=u.split("").sort(B).join("")===u,c.detectDuplicates=!!l,m(),c.sortDetached=ja(function(a){return 1&a.compareDocumentPosition(n.createElement("div"))}),ja(function(a){return a.innerHTML="<a href='#'></a>","#"===a.firstChild.getAttribute("href")})||ka("type|href|height|width",function(a,b,c){return c?void 0:a.getAttribute(b,"type"===b.toLowerCase()?1:2)}),c.attributes&&ja(function(a){return a.innerHTML="<input/>",a.firstChild.setAttribute("value",""),""===a.firstChild.getAttribute("value")})||ka("value",function(a,b,c){return c||"input"!==a.nodeName.toLowerCase()?void 0:a.defaultValue}),ja(function(a){return null==a.getAttribute("disabled")})||ka(K,function(a,b,c){var d;return c?void 0:a[b]===!0?b.toLowerCase():(d=a.getAttributeNode(b))&&d.specified?d.value:null}),ga}(a);m.find=s,m.expr=s.selectors,m.expr[":"]=m.expr.pseudos,m.unique=s.uniqueSort,m.text=s.getText,m.isXMLDoc=s.isXML,m.contains=s.contains;var t=m.expr.match.needsContext,u=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,v=/^.[^:#\[\.,]*$/;function w(a,b,c){if(m.isFunction(b))return m.grep(a,function(a,d){return!!b.call(a,d,a)!==c});if(b.nodeType)return m.grep(a,function(a){return a===b!==c});if("string"==typeof b){if(v.test(b))return m.filter(b,a,c);b=m.filter(b,a)}return m.grep(a,function(a){return m.inArray(a,b)>=0!==c})}m.filter=function(a,b,c){var d=b[0];return c&&(a=":not("+a+")"),1===b.length&&1===d.nodeType?m.find.matchesSelector(d,a)?[d]:[]:m.find.matches(a,m.grep(b,function(a){return 1===a.nodeType}))},m.fn.extend({find:function(a){var b,c=[],d=this,e=d.length;if("string"!=typeof a)return this.pushStack(m(a).filter(function(){for(b=0;e>b;b++)if(m.contains(d[b],this))return!0}));for(b=0;e>b;b++)m.find(a,d[b],c);return c=this.pushStack(e>1?m.unique(c):c),c.selector=this.selector?this.selector+" "+a:a,c},filter:function(a){return this.pushStack(w(this,a||[],!1))},not:function(a){return this.pushStack(w(this,a||[],!0))},is:function(a){return!!w(this,"string"==typeof a&&t.test(a)?m(a):a||[],!1).length}});var x,y=a.document,z=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,A=m.fn.init=function(a,b){var c,d;if(!a)return this;if("string"==typeof a){if(c="<"===a.charAt(0)&&">"===a.charAt(a.length-1)&&a.length>=3?[null,a,null]:z.exec(a),!c||!c[1]&&b)return!b||b.jquery?(b||x).find(a):this.constructor(b).find(a);if(c[1]){if(b=b instanceof m?b[0]:b,m.merge(this,m.parseHTML(c[1],b&&b.nodeType?b.ownerDocument||b:y,!0)),u.test(c[1])&&m.isPlainObject(b))for(c in b)m.isFunction(this[c])?this[c](b[c]):this.attr(c,b[c]);return this}if(d=y.getElementById(c[2]),d&&d.parentNode){if(d.id!==c[2])return x.find(a);this.length=1,this[0]=d}return this.context=y,this.selector=a,this}return a.nodeType?(this.context=this[0]=a,this.length=1,this):m.isFunction(a)?"undefined"!=typeof x.ready?x.ready(a):a(m):(void 0!==a.selector&&(this.selector=a.selector,this.context=a.context),m.makeArray(a,this))};A.prototype=m.fn,x=m(y);var B=/^(?:parents|prev(?:Until|All))/,C={children:!0,contents:!0,next:!0,prev:!0};m.extend({dir:function(a,b,c){var d=[],e=a[b];while(e&&9!==e.nodeType&&(void 0===c||1!==e.nodeType||!m(e).is(c)))1===e.nodeType&&d.push(e),e=e[b];return d},sibling:function(a,b){for(var c=[];a;a=a.nextSibling)1===a.nodeType&&a!==b&&c.push(a);return c}}),m.fn.extend({has:function(a){var b,c=m(a,this),d=c.length;return this.filter(function(){for(b=0;d>b;b++)if(m.contains(this,c[b]))return!0})},closest:function(a,b){for(var c,d=0,e=this.length,f=[],g=t.test(a)||"string"!=typeof a?m(a,b||this.context):0;e>d;d++)for(c=this[d];c&&c!==b;c=c.parentNode)if(c.nodeType<11&&(g?g.index(c)>-1:1===c.nodeType&&m.find.matchesSelector(c,a))){f.push(c);break}return this.pushStack(f.length>1?m.unique(f):f)},index:function(a){return a?"string"==typeof a?m.inArray(this[0],m(a)):m.inArray(a.jquery?a[0]:a,this):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(a,b){return this.pushStack(m.unique(m.merge(this.get(),m(a,b))))},addBack:function(a){return this.add(null==a?this.prevObject:this.prevObject.filter(a))}});function D(a,b){do a=a[b];while(a&&1!==a.nodeType);return a}m.each({parent:function(a){var b=a.parentNode;return b&&11!==b.nodeType?b:null},parents:function(a){return m.dir(a,"parentNode")},parentsUntil:function(a,b,c){return m.dir(a,"parentNode",c)},next:function(a){return D(a,"nextSibling")},prev:function(a){return D(a,"previousSibling")},nextAll:function(a){return m.dir(a,"nextSibling")},prevAll:function(a){return m.dir(a,"previousSibling")},nextUntil:function(a,b,c){return m.dir(a,"nextSibling",c)},prevUntil:function(a,b,c){return m.dir(a,"previousSibling",c)},siblings:function(a){return m.sibling((a.parentNode||{}).firstChild,a)},children:function(a){return m.sibling(a.firstChild)},contents:function(a){return m.nodeName(a,"iframe")?a.contentDocument||a.contentWindow.document:m.merge([],a.childNodes)}},function(a,b){m.fn[a]=function(c,d){var e=m.map(this,b,c);return"Until"!==a.slice(-5)&&(d=c),d&&"string"==typeof d&&(e=m.filter(d,e)),this.length>1&&(C[a]||(e=m.unique(e)),B.test(a)&&(e=e.reverse())),this.pushStack(e)}});var E=/\S+/g,F={};function G(a){var b=F[a]={};return m.each(a.match(E)||[],function(a,c){b[c]=!0}),b}m.Callbacks=function(a){a="string"==typeof a?F[a]||G(a):m.extend({},a);var b,c,d,e,f,g,h=[],i=!a.once&&[],j=function(l){for(c=a.memory&&l,d=!0,f=g||0,g=0,e=h.length,b=!0;h&&e>f;f++)if(h[f].apply(l[0],l[1])===!1&&a.stopOnFalse){c=!1;break}b=!1,h&&(i?i.length&&j(i.shift()):c?h=[]:k.disable())},k={add:function(){if(h){var d=h.length;!function f(b){m.each(b,function(b,c){var d=m.type(c);"function"===d?a.unique&&k.has(c)||h.push(c):c&&c.length&&"string"!==d&&f(c)})}(arguments),b?e=h.length:c&&(g=d,j(c))}return this},remove:function(){return h&&m.each(arguments,function(a,c){var d;while((d=m.inArray(c,h,d))>-1)h.splice(d,1),b&&(e>=d&&e--,f>=d&&f--)}),this},has:function(a){return a?m.inArray(a,h)>-1:!(!h||!h.length)},empty:function(){return h=[],e=0,this},disable:function(){return h=i=c=void 0,this},disabled:function(){return!h},lock:function(){return i=void 0,c||k.disable(),this},locked:function(){return!i},fireWith:function(a,c){return!h||d&&!i||(c=c||[],c=[a,c.slice?c.slice():c],b?i.push(c):j(c)),this},fire:function(){return k.fireWith(this,arguments),this},fired:function(){return!!d}};return k},m.extend({Deferred:function(a){var b=[["resolve","done",m.Callbacks("once memory"),"resolved"],["reject","fail",m.Callbacks("once memory"),"rejected"],["notify","progress",m.Callbacks("memory")]],c="pending",d={state:function(){return c},always:function(){return e.done(arguments).fail(arguments),this},then:function(){var a=arguments;return m.Deferred(function(c){m.each(b,function(b,f){var g=m.isFunction(a[b])&&a[b];e[f[1]](function(){var a=g&&g.apply(this,arguments);a&&m.isFunction(a.promise)?a.promise().done(c.resolve).fail(c.reject).progress(c.notify):c[f[0]+"With"](this===d?c.promise():this,g?[a]:arguments)})}),a=null}).promise()},promise:function(a){return null!=a?m.extend(a,d):d}},e={};return d.pipe=d.then,m.each(b,function(a,f){var g=f[2],h=f[3];d[f[1]]=g.add,h&&g.add(function(){c=h},b[1^a][2].disable,b[2][2].lock),e[f[0]]=function(){return e[f[0]+"With"](this===e?d:this,arguments),this},e[f[0]+"With"]=g.fireWith}),d.promise(e),a&&a.call(e,e),e},when:function(a){var b=0,c=d.call(arguments),e=c.length,f=1!==e||a&&m.isFunction(a.promise)?e:0,g=1===f?a:m.Deferred(),h=function(a,b,c){return function(e){b[a]=this,c[a]=arguments.length>1?d.call(arguments):e,c===i?g.notifyWith(b,c):--f||g.resolveWith(b,c)}},i,j,k;if(e>1)for(i=new Array(e),j=new Array(e),k=new Array(e);e>b;b++)c[b]&&m.isFunction(c[b].promise)?c[b].promise().done(h(b,k,c)).fail(g.reject).progress(h(b,j,i)):--f;return f||g.resolveWith(k,c),g.promise()}});var H;m.fn.ready=function(a){return m.ready.promise().done(a),this},m.extend({isReady:!1,readyWait:1,holdReady:function(a){a?m.readyWait++:m.ready(!0)},ready:function(a){if(a===!0?!--m.readyWait:!m.isReady){if(!y.body)return setTimeout(m.ready);m.isReady=!0,a!==!0&&--m.readyWait>0||(H.resolveWith(y,[m]),m.fn.triggerHandler&&(m(y).triggerHandler("ready"),m(y).off("ready")))}}});function I(){y.addEventListener?(y.removeEventListener("DOMContentLoaded",J,!1),a.removeEventListener("load",J,!1)):(y.detachEvent("onreadystatechange",J),a.detachEvent("onload",J))}function J(){(y.addEventListener||"load"===event.type||"complete"===y.readyState)&&(I(),m.ready())}m.ready.promise=function(b){if(!H)if(H=m.Deferred(),"complete"===y.readyState)setTimeout(m.ready);else if(y.addEventListener)y.addEventListener("DOMContentLoaded",J,!1),a.addEventListener("load",J,!1);else{y.attachEvent("onreadystatechange",J),a.attachEvent("onload",J);var c=!1;try{c=null==a.frameElement&&y.documentElement}catch(d){}c&&c.doScroll&&!function e(){if(!m.isReady){try{c.doScroll("left")}catch(a){return setTimeout(e,50)}I(),m.ready()}}()}return H.promise(b)};var K="undefined",L;for(L in m(k))break;k.ownLast="0"!==L,k.inlineBlockNeedsLayout=!1,m(function(){var a,b,c,d;c=y.getElementsByTagName("body")[0],c&&c.style&&(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),typeof b.style.zoom!==K&&(b.style.cssText="display:inline;margin:0;border:0;padding:1px;width:1px;zoom:1",k.inlineBlockNeedsLayout=a=3===b.offsetWidth,a&&(c.style.zoom=1)),c.removeChild(d))}),function(){var a=y.createElement("div");if(null==k.deleteExpando){k.deleteExpando=!0;try{delete a.test}catch(b){k.deleteExpando=!1}}a=null}(),m.acceptData=function(a){var b=m.noData[(a.nodeName+" ").toLowerCase()],c=+a.nodeType||1;return 1!==c&&9!==c?!1:!b||b!==!0&&a.getAttribute("classid")===b};var M=/^(?:\{[\w\W]*\}|\[[\w\W]*\])$/,N=/([A-Z])/g;function O(a,b,c){if(void 0===c&&1===a.nodeType){var d="data-"+b.replace(N,"-$1").toLowerCase();if(c=a.getAttribute(d),"string"==typeof c){try{c="true"===c?!0:"false"===c?!1:"null"===c?null:+c+""===c?+c:M.test(c)?m.parseJSON(c):c}catch(e){}m.data(a,b,c)}else c=void 0}return c}function P(a){var b;for(b in a)if(("data"!==b||!m.isEmptyObject(a[b]))&&"toJSON"!==b)return!1;

return!0}function Q(a,b,d,e){if(m.acceptData(a)){var f,g,h=m.expando,i=a.nodeType,j=i?m.cache:a,k=i?a[h]:a[h]&&h;if(k&&j[k]&&(e||j[k].data)||void 0!==d||"string"!=typeof b)return k||(k=i?a[h]=c.pop()||m.guid++:h),j[k]||(j[k]=i?{}:{toJSON:m.noop}),("object"==typeof b||"function"==typeof b)&&(e?j[k]=m.extend(j[k],b):j[k].data=m.extend(j[k].data,b)),g=j[k],e||(g.data||(g.data={}),g=g.data),void 0!==d&&(g[m.camelCase(b)]=d),"string"==typeof b?(f=g[b],null==f&&(f=g[m.camelCase(b)])):f=g,f}}function R(a,b,c){if(m.acceptData(a)){var d,e,f=a.nodeType,g=f?m.cache:a,h=f?a[m.expando]:m.expando;if(g[h]){if(b&&(d=c?g[h]:g[h].data)){m.isArray(b)?b=b.concat(m.map(b,m.camelCase)):b in d?b=[b]:(b=m.camelCase(b),b=b in d?[b]:b.split(" ")),e=b.length;while(e--)delete d[b[e]];if(c?!P(d):!m.isEmptyObject(d))return}(c||(delete g[h].data,P(g[h])))&&(f?m.cleanData([a],!0):k.deleteExpando||g!=g.window?delete g[h]:g[h]=null)}}}m.extend({cache:{},noData:{"applet ":!0,"embed ":!0,"object ":"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"},hasData:function(a){return a=a.nodeType?m.cache[a[m.expando]]:a[m.expando],!!a&&!P(a)},data:function(a,b,c){return Q(a,b,c)},removeData:function(a,b){return R(a,b)},_data:function(a,b,c){return Q(a,b,c,!0)},_removeData:function(a,b){return R(a,b,!0)}}),m.fn.extend({data:function(a,b){var c,d,e,f=this[0],g=f&&f.attributes;if(void 0===a){if(this.length&&(e=m.data(f),1===f.nodeType&&!m._data(f,"parsedAttrs"))){c=g.length;while(c--)g[c]&&(d=g[c].name,0===d.indexOf("data-")&&(d=m.camelCase(d.slice(5)),O(f,d,e[d])));m._data(f,"parsedAttrs",!0)}return e}return"object"==typeof a?this.each(function(){m.data(this,a)}):arguments.length>1?this.each(function(){m.data(this,a,b)}):f?O(f,a,m.data(f,a)):void 0},removeData:function(a){return this.each(function(){m.removeData(this,a)})}}),m.extend({queue:function(a,b,c){var d;return a?(b=(b||"fx")+"queue",d=m._data(a,b),c&&(!d||m.isArray(c)?d=m._data(a,b,m.makeArray(c)):d.push(c)),d||[]):void 0},dequeue:function(a,b){b=b||"fx";var c=m.queue(a,b),d=c.length,e=c.shift(),f=m._queueHooks(a,b),g=function(){m.dequeue(a,b)};"inprogress"===e&&(e=c.shift(),d--),e&&("fx"===b&&c.unshift("inprogress"),delete f.stop,e.call(a,g,f)),!d&&f&&f.empty.fire()},_queueHooks:function(a,b){var c=b+"queueHooks";return m._data(a,c)||m._data(a,c,{empty:m.Callbacks("once memory").add(function(){m._removeData(a,b+"queue"),m._removeData(a,c)})})}}),m.fn.extend({queue:function(a,b){var c=2;return"string"!=typeof a&&(b=a,a="fx",c--),arguments.length<c?m.queue(this[0],a):void 0===b?this:this.each(function(){var c=m.queue(this,a,b);m._queueHooks(this,a),"fx"===a&&"inprogress"!==c[0]&&m.dequeue(this,a)})},dequeue:function(a){return this.each(function(){m.dequeue(this,a)})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,b){var c,d=1,e=m.Deferred(),f=this,g=this.length,h=function(){--d||e.resolveWith(f,[f])};"string"!=typeof a&&(b=a,a=void 0),a=a||"fx";while(g--)c=m._data(f[g],a+"queueHooks"),c&&c.empty&&(d++,c.empty.add(h));return h(),e.promise(b)}});var S=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,T=["Top","Right","Bottom","Left"],U=function(a,b){return a=b||a,"none"===m.css(a,"display")||!m.contains(a.ownerDocument,a)},V=m.access=function(a,b,c,d,e,f,g){var h=0,i=a.length,j=null==c;if("object"===m.type(c)){e=!0;for(h in c)m.access(a,b,h,c[h],!0,f,g)}else if(void 0!==d&&(e=!0,m.isFunction(d)||(g=!0),j&&(g?(b.call(a,d),b=null):(j=b,b=function(a,b,c){return j.call(m(a),c)})),b))for(;i>h;h++)b(a[h],c,g?d:d.call(a[h],h,b(a[h],c)));return e?a:j?b.call(a):i?b(a[0],c):f},W=/^(?:checkbox|radio)$/i;!function(){var a=y.createElement("input"),b=y.createElement("div"),c=y.createDocumentFragment();if(b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",k.leadingWhitespace=3===b.firstChild.nodeType,k.tbody=!b.getElementsByTagName("tbody").length,k.htmlSerialize=!!b.getElementsByTagName("link").length,k.html5Clone="<:nav></:nav>"!==y.createElement("nav").cloneNode(!0).outerHTML,a.type="checkbox",a.checked=!0,c.appendChild(a),k.appendChecked=a.checked,b.innerHTML="<textarea>x</textarea>",k.noCloneChecked=!!b.cloneNode(!0).lastChild.defaultValue,c.appendChild(b),b.innerHTML="<input type='radio' checked='checked' name='t'/>",k.checkClone=b.cloneNode(!0).cloneNode(!0).lastChild.checked,k.noCloneEvent=!0,b.attachEvent&&(b.attachEvent("onclick",function(){k.noCloneEvent=!1}),b.cloneNode(!0).click()),null==k.deleteExpando){k.deleteExpando=!0;try{delete b.test}catch(d){k.deleteExpando=!1}}}(),function(){var b,c,d=y.createElement("div");for(b in{submit:!0,change:!0,focusin:!0})c="on"+b,(k[b+"Bubbles"]=c in a)||(d.setAttribute(c,"t"),k[b+"Bubbles"]=d.attributes[c].expando===!1);d=null}();var X=/^(?:input|select|textarea)$/i,Y=/^key/,Z=/^(?:mouse|pointer|contextmenu)|click/,$=/^(?:focusinfocus|focusoutblur)$/,_=/^([^.]*)(?:\.(.+)|)$/;function aa(){return!0}function ba(){return!1}function ca(){try{return y.activeElement}catch(a){}}m.event={global:{},add:function(a,b,c,d,e){var f,g,h,i,j,k,l,n,o,p,q,r=m._data(a);if(r){c.handler&&(i=c,c=i.handler,e=i.selector),c.guid||(c.guid=m.guid++),(g=r.events)||(g=r.events={}),(k=r.handle)||(k=r.handle=function(a){return typeof m===K||a&&m.event.triggered===a.type?void 0:m.event.dispatch.apply(k.elem,arguments)},k.elem=a),b=(b||"").match(E)||[""],h=b.length;while(h--)f=_.exec(b[h])||[],o=q=f[1],p=(f[2]||"").split(".").sort(),o&&(j=m.event.special[o]||{},o=(e?j.delegateType:j.bindType)||o,j=m.event.special[o]||{},l=m.extend({type:o,origType:q,data:d,handler:c,guid:c.guid,selector:e,needsContext:e&&m.expr.match.needsContext.test(e),namespace:p.join(".")},i),(n=g[o])||(n=g[o]=[],n.delegateCount=0,j.setup&&j.setup.call(a,d,p,k)!==!1||(a.addEventListener?a.addEventListener(o,k,!1):a.attachEvent&&a.attachEvent("on"+o,k))),j.add&&(j.add.call(a,l),l.handler.guid||(l.handler.guid=c.guid)),e?n.splice(n.delegateCount++,0,l):n.push(l),m.event.global[o]=!0);a=null}},remove:function(a,b,c,d,e){var f,g,h,i,j,k,l,n,o,p,q,r=m.hasData(a)&&m._data(a);if(r&&(k=r.events)){b=(b||"").match(E)||[""],j=b.length;while(j--)if(h=_.exec(b[j])||[],o=q=h[1],p=(h[2]||"").split(".").sort(),o){l=m.event.special[o]||{},o=(d?l.delegateType:l.bindType)||o,n=k[o]||[],h=h[2]&&new RegExp("(^|\\.)"+p.join("\\.(?:.*\\.|)")+"(\\.|$)"),i=f=n.length;while(f--)g=n[f],!e&&q!==g.origType||c&&c.guid!==g.guid||h&&!h.test(g.namespace)||d&&d!==g.selector&&("**"!==d||!g.selector)||(n.splice(f,1),g.selector&&n.delegateCount--,l.remove&&l.remove.call(a,g));i&&!n.length&&(l.teardown&&l.teardown.call(a,p,r.handle)!==!1||m.removeEvent(a,o,r.handle),delete k[o])}else for(o in k)m.event.remove(a,o+b[j],c,d,!0);m.isEmptyObject(k)&&(delete r.handle,m._removeData(a,"events"))}},trigger:function(b,c,d,e){var f,g,h,i,k,l,n,o=[d||y],p=j.call(b,"type")?b.type:b,q=j.call(b,"namespace")?b.namespace.split("."):[];if(h=l=d=d||y,3!==d.nodeType&&8!==d.nodeType&&!$.test(p+m.event.triggered)&&(p.indexOf(".")>=0&&(q=p.split("."),p=q.shift(),q.sort()),g=p.indexOf(":")<0&&"on"+p,b=b[m.expando]?b:new m.Event(p,"object"==typeof b&&b),b.isTrigger=e?2:3,b.namespace=q.join("."),b.namespace_re=b.namespace?new RegExp("(^|\\.)"+q.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,b.result=void 0,b.target||(b.target=d),c=null==c?[b]:m.makeArray(c,[b]),k=m.event.special[p]||{},e||!k.trigger||k.trigger.apply(d,c)!==!1)){if(!e&&!k.noBubble&&!m.isWindow(d)){for(i=k.delegateType||p,$.test(i+p)||(h=h.parentNode);h;h=h.parentNode)o.push(h),l=h;l===(d.ownerDocument||y)&&o.push(l.defaultView||l.parentWindow||a)}n=0;while((h=o[n++])&&!b.isPropagationStopped())b.type=n>1?i:k.bindType||p,f=(m._data(h,"events")||{})[b.type]&&m._data(h,"handle"),f&&f.apply(h,c),f=g&&h[g],f&&f.apply&&m.acceptData(h)&&(b.result=f.apply(h,c),b.result===!1&&b.preventDefault());if(b.type=p,!e&&!b.isDefaultPrevented()&&(!k._default||k._default.apply(o.pop(),c)===!1)&&m.acceptData(d)&&g&&d[p]&&!m.isWindow(d)){l=d[g],l&&(d[g]=null),m.event.triggered=p;try{d[p]()}catch(r){}m.event.triggered=void 0,l&&(d[g]=l)}return b.result}},dispatch:function(a){a=m.event.fix(a);var b,c,e,f,g,h=[],i=d.call(arguments),j=(m._data(this,"events")||{})[a.type]||[],k=m.event.special[a.type]||{};if(i[0]=a,a.delegateTarget=this,!k.preDispatch||k.preDispatch.call(this,a)!==!1){h=m.event.handlers.call(this,a,j),b=0;while((f=h[b++])&&!a.isPropagationStopped()){a.currentTarget=f.elem,g=0;while((e=f.handlers[g++])&&!a.isImmediatePropagationStopped())(!a.namespace_re||a.namespace_re.test(e.namespace))&&(a.handleObj=e,a.data=e.data,c=((m.event.special[e.origType]||{}).handle||e.handler).apply(f.elem,i),void 0!==c&&(a.result=c)===!1&&(a.preventDefault(),a.stopPropagation()))}return k.postDispatch&&k.postDispatch.call(this,a),a.result}},handlers:function(a,b){var c,d,e,f,g=[],h=b.delegateCount,i=a.target;if(h&&i.nodeType&&(!a.button||"click"!==a.type))for(;i!=this;i=i.parentNode||this)if(1===i.nodeType&&(i.disabled!==!0||"click"!==a.type)){for(e=[],f=0;h>f;f++)d=b[f],c=d.selector+" ",void 0===e[c]&&(e[c]=d.needsContext?m(c,this).index(i)>=0:m.find(c,this,null,[i]).length),e[c]&&e.push(d);e.length&&g.push({elem:i,handlers:e})}return h<b.length&&g.push({elem:this,handlers:b.slice(h)}),g},fix:function(a){if(a[m.expando])return a;var b,c,d,e=a.type,f=a,g=this.fixHooks[e];g||(this.fixHooks[e]=g=Z.test(e)?this.mouseHooks:Y.test(e)?this.keyHooks:{}),d=g.props?this.props.concat(g.props):this.props,a=new m.Event(f),b=d.length;while(b--)c=d[b],a[c]=f[c];return a.target||(a.target=f.srcElement||y),3===a.target.nodeType&&(a.target=a.target.parentNode),a.metaKey=!!a.metaKey,g.filter?g.filter(a,f):a},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){return null==a.which&&(a.which=null!=b.charCode?b.charCode:b.keyCode),a}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,b){var c,d,e,f=b.button,g=b.fromElement;return null==a.pageX&&null!=b.clientX&&(d=a.target.ownerDocument||y,e=d.documentElement,c=d.body,a.pageX=b.clientX+(e&&e.scrollLeft||c&&c.scrollLeft||0)-(e&&e.clientLeft||c&&c.clientLeft||0),a.pageY=b.clientY+(e&&e.scrollTop||c&&c.scrollTop||0)-(e&&e.clientTop||c&&c.clientTop||0)),!a.relatedTarget&&g&&(a.relatedTarget=g===a.target?b.toElement:g),a.which||void 0===f||(a.which=1&f?1:2&f?3:4&f?2:0),a}},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==ca()&&this.focus)try{return this.focus(),!1}catch(a){}},delegateType:"focusin"},blur:{trigger:function(){return this===ca()&&this.blur?(this.blur(),!1):void 0},delegateType:"focusout"},click:{trigger:function(){return m.nodeName(this,"input")&&"checkbox"===this.type&&this.click?(this.click(),!1):void 0},_default:function(a){return m.nodeName(a.target,"a")}},beforeunload:{postDispatch:function(a){void 0!==a.result&&a.originalEvent&&(a.originalEvent.returnValue=a.result)}}},simulate:function(a,b,c,d){var e=m.extend(new m.Event,c,{type:a,isSimulated:!0,originalEvent:{}});d?m.event.trigger(e,null,b):m.event.dispatch.call(b,e),e.isDefaultPrevented()&&c.preventDefault()}},m.removeEvent=y.removeEventListener?function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c,!1)}:function(a,b,c){var d="on"+b;a.detachEvent&&(typeof a[d]===K&&(a[d]=null),a.detachEvent(d,c))},m.Event=function(a,b){return this instanceof m.Event?(a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||void 0===a.defaultPrevented&&a.returnValue===!1?aa:ba):this.type=a,b&&m.extend(this,b),this.timeStamp=a&&a.timeStamp||m.now(),void(this[m.expando]=!0)):new m.Event(a,b)},m.Event.prototype={isDefaultPrevented:ba,isPropagationStopped:ba,isImmediatePropagationStopped:ba,preventDefault:function(){var a=this.originalEvent;this.isDefaultPrevented=aa,a&&(a.preventDefault?a.preventDefault():a.returnValue=!1)},stopPropagation:function(){var a=this.originalEvent;this.isPropagationStopped=aa,a&&(a.stopPropagation&&a.stopPropagation(),a.cancelBubble=!0)},stopImmediatePropagation:function(){var a=this.originalEvent;this.isImmediatePropagationStopped=aa,a&&a.stopImmediatePropagation&&a.stopImmediatePropagation(),this.stopPropagation()}},m.each({mouseenter:"mouseover",mouseleave:"mouseout",pointerenter:"pointerover",pointerleave:"pointerout"},function(a,b){m.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c,d=this,e=a.relatedTarget,f=a.handleObj;return(!e||e!==d&&!m.contains(d,e))&&(a.type=f.origType,c=f.handler.apply(this,arguments),a.type=b),c}}}),k.submitBubbles||(m.event.special.submit={setup:function(){return m.nodeName(this,"form")?!1:void m.event.add(this,"click._submit keypress._submit",function(a){var b=a.target,c=m.nodeName(b,"input")||m.nodeName(b,"button")?b.form:void 0;c&&!m._data(c,"submitBubbles")&&(m.event.add(c,"submit._submit",function(a){a._submit_bubble=!0}),m._data(c,"submitBubbles",!0))})},postDispatch:function(a){a._submit_bubble&&(delete a._submit_bubble,this.parentNode&&!a.isTrigger&&m.event.simulate("submit",this.parentNode,a,!0))},teardown:function(){return m.nodeName(this,"form")?!1:void m.event.remove(this,"._submit")}}),k.changeBubbles||(m.event.special.change={setup:function(){return X.test(this.nodeName)?(("checkbox"===this.type||"radio"===this.type)&&(m.event.add(this,"propertychange._change",function(a){"checked"===a.originalEvent.propertyName&&(this._just_changed=!0)}),m.event.add(this,"click._change",function(a){this._just_changed&&!a.isTrigger&&(this._just_changed=!1),m.event.simulate("change",this,a,!0)})),!1):void m.event.add(this,"beforeactivate._change",function(a){var b=a.target;X.test(b.nodeName)&&!m._data(b,"changeBubbles")&&(m.event.add(b,"change._change",function(a){!this.parentNode||a.isSimulated||a.isTrigger||m.event.simulate("change",this.parentNode,a,!0)}),m._data(b,"changeBubbles",!0))})},handle:function(a){var b=a.target;return this!==b||a.isSimulated||a.isTrigger||"radio"!==b.type&&"checkbox"!==b.type?a.handleObj.handler.apply(this,arguments):void 0},teardown:function(){return m.event.remove(this,"._change"),!X.test(this.nodeName)}}),k.focusinBubbles||m.each({focus:"focusin",blur:"focusout"},function(a,b){var c=function(a){m.event.simulate(b,a.target,m.event.fix(a),!0)};m.event.special[b]={setup:function(){var d=this.ownerDocument||this,e=m._data(d,b);e||d.addEventListener(a,c,!0),m._data(d,b,(e||0)+1)},teardown:function(){var d=this.ownerDocument||this,e=m._data(d,b)-1;e?m._data(d,b,e):(d.removeEventListener(a,c,!0),m._removeData(d,b))}}}),m.fn.extend({on:function(a,b,c,d,e){var f,g;if("object"==typeof a){"string"!=typeof b&&(c=c||b,b=void 0);for(f in a)this.on(f,b,c,a[f],e);return this}if(null==c&&null==d?(d=b,c=b=void 0):null==d&&("string"==typeof b?(d=c,c=void 0):(d=c,c=b,b=void 0)),d===!1)d=ba;else if(!d)return this;return 1===e&&(g=d,d=function(a){return m().off(a),g.apply(this,arguments)},d.guid=g.guid||(g.guid=m.guid++)),this.each(function(){m.event.add(this,a,d,c,b)})},one:function(a,b,c,d){return this.on(a,b,c,d,1)},off:function(a,b,c){var d,e;if(a&&a.preventDefault&&a.handleObj)return d=a.handleObj,m(a.delegateTarget).off(d.namespace?d.origType+"."+d.namespace:d.origType,d.selector,d.handler),this;if("object"==typeof a){for(e in a)this.off(e,b,a[e]);return this}return(b===!1||"function"==typeof b)&&(c=b,b=void 0),c===!1&&(c=ba),this.each(function(){m.event.remove(this,a,c,b)})},trigger:function(a,b){return this.each(function(){m.event.trigger(a,b,this)})},triggerHandler:function(a,b){var c=this[0];return c?m.event.trigger(a,b,c,!0):void 0}});function da(a){var b=ea.split("|"),c=a.createDocumentFragment();if(c.createElement)while(b.length)c.createElement(b.pop());return c}var ea="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",fa=/ jQuery\d+="(?:null|\d+)"/g,ga=new RegExp("<(?:"+ea+")[\\s/>]","i"),ha=/^\s+/,ia=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,ja=/<([\w:]+)/,ka=/<tbody/i,la=/<|&#?\w+;/,ma=/<(?:script|style|link)/i,na=/checked\s*(?:[^=]|=\s*.checked.)/i,oa=/^$|\/(?:java|ecma)script/i,pa=/^true\/(.*)/,qa=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,ra={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],area:[1,"<map>","</map>"],param:[1,"<object>","</object>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:k.htmlSerialize?[0,"",""]:[1,"X<div>","</div>"]},sa=da(y),ta=sa.appendChild(y.createElement("div"));ra.optgroup=ra.option,ra.tbody=ra.tfoot=ra.colgroup=ra.caption=ra.thead,ra.th=ra.td;function ua(a,b){var c,d,e=0,f=typeof a.getElementsByTagName!==K?a.getElementsByTagName(b||"*"):typeof a.querySelectorAll!==K?a.querySelectorAll(b||"*"):void 0;if(!f)for(f=[],c=a.childNodes||a;null!=(d=c[e]);e++)!b||m.nodeName(d,b)?f.push(d):m.merge(f,ua(d,b));return void 0===b||b&&m.nodeName(a,b)?m.merge([a],f):f}function va(a){W.test(a.type)&&(a.defaultChecked=a.checked)}function wa(a,b){return m.nodeName(a,"table")&&m.nodeName(11!==b.nodeType?b:b.firstChild,"tr")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function xa(a){return a.type=(null!==m.find.attr(a,"type"))+"/"+a.type,a}function ya(a){var b=pa.exec(a.type);return b?a.type=b[1]:a.removeAttribute("type"),a}function za(a,b){for(var c,d=0;null!=(c=a[d]);d++)m._data(c,"globalEval",!b||m._data(b[d],"globalEval"))}function Aa(a,b){if(1===b.nodeType&&m.hasData(a)){var c,d,e,f=m._data(a),g=m._data(b,f),h=f.events;if(h){delete g.handle,g.events={};for(c in h)for(d=0,e=h[c].length;e>d;d++)m.event.add(b,c,h[c][d])}g.data&&(g.data=m.extend({},g.data))}}function Ba(a,b){var c,d,e;if(1===b.nodeType){if(c=b.nodeName.toLowerCase(),!k.noCloneEvent&&b[m.expando]){e=m._data(b);for(d in e.events)m.removeEvent(b,d,e.handle);b.removeAttribute(m.expando)}"script"===c&&b.text!==a.text?(xa(b).text=a.text,ya(b)):"object"===c?(b.parentNode&&(b.outerHTML=a.outerHTML),k.html5Clone&&a.innerHTML&&!m.trim(b.innerHTML)&&(b.innerHTML=a.innerHTML)):"input"===c&&W.test(a.type)?(b.defaultChecked=b.checked=a.checked,b.value!==a.value&&(b.value=a.value)):"option"===c?b.defaultSelected=b.selected=a.defaultSelected:("input"===c||"textarea"===c)&&(b.defaultValue=a.defaultValue)}}m.extend({clone:function(a,b,c){var d,e,f,g,h,i=m.contains(a.ownerDocument,a);if(k.html5Clone||m.isXMLDoc(a)||!ga.test("<"+a.nodeName+">")?f=a.cloneNode(!0):(ta.innerHTML=a.outerHTML,ta.removeChild(f=ta.firstChild)),!(k.noCloneEvent&&k.noCloneChecked||1!==a.nodeType&&11!==a.nodeType||m.isXMLDoc(a)))for(d=ua(f),h=ua(a),g=0;null!=(e=h[g]);++g)d[g]&&Ba(e,d[g]);if(b)if(c)for(h=h||ua(a),d=d||ua(f),g=0;null!=(e=h[g]);g++)Aa(e,d[g]);else Aa(a,f);return d=ua(f,"script"),d.length>0&&za(d,!i&&ua(a,"script")),d=h=e=null,f},buildFragment:function(a,b,c,d){for(var e,f,g,h,i,j,l,n=a.length,o=da(b),p=[],q=0;n>q;q++)if(f=a[q],f||0===f)if("object"===m.type(f))m.merge(p,f.nodeType?[f]:f);else if(la.test(f)){h=h||o.appendChild(b.createElement("div")),i=(ja.exec(f)||["",""])[1].toLowerCase(),l=ra[i]||ra._default,h.innerHTML=l[1]+f.replace(ia,"<$1></$2>")+l[2],e=l[0];while(e--)h=h.lastChild;if(!k.leadingWhitespace&&ha.test(f)&&p.push(b.createTextNode(ha.exec(f)[0])),!k.tbody){f="table"!==i||ka.test(f)?"<table>"!==l[1]||ka.test(f)?0:h:h.firstChild,e=f&&f.childNodes.length;while(e--)m.nodeName(j=f.childNodes[e],"tbody")&&!j.childNodes.length&&f.removeChild(j)}m.merge(p,h.childNodes),h.textContent="";while(h.firstChild)h.removeChild(h.firstChild);h=o.lastChild}else p.push(b.createTextNode(f));h&&o.removeChild(h),k.appendChecked||m.grep(ua(p,"input"),va),q=0;while(f=p[q++])if((!d||-1===m.inArray(f,d))&&(g=m.contains(f.ownerDocument,f),h=ua(o.appendChild(f),"script"),g&&za(h),c)){e=0;while(f=h[e++])oa.test(f.type||"")&&c.push(f)}return h=null,o},cleanData:function(a,b){for(var d,e,f,g,h=0,i=m.expando,j=m.cache,l=k.deleteExpando,n=m.event.special;null!=(d=a[h]);h++)if((b||m.acceptData(d))&&(f=d[i],g=f&&j[f])){if(g.events)for(e in g.events)n[e]?m.event.remove(d,e):m.removeEvent(d,e,g.handle);j[f]&&(delete j[f],l?delete d[i]:typeof d.removeAttribute!==K?d.removeAttribute(i):d[i]=null,c.push(f))}}}),m.fn.extend({text:function(a){return V(this,function(a){return void 0===a?m.text(this):this.empty().append((this[0]&&this[0].ownerDocument||y).createTextNode(a))},null,a,arguments.length)},append:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=wa(this,a);b.appendChild(a)}})},prepend:function(){return this.domManip(arguments,function(a){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var b=wa(this,a);b.insertBefore(a,b.firstChild)}})},before:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this)})},after:function(){return this.domManip(arguments,function(a){this.parentNode&&this.parentNode.insertBefore(a,this.nextSibling)})},remove:function(a,b){for(var c,d=a?m.filter(a,this):this,e=0;null!=(c=d[e]);e++)b||1!==c.nodeType||m.cleanData(ua(c)),c.parentNode&&(b&&m.contains(c.ownerDocument,c)&&za(ua(c,"script")),c.parentNode.removeChild(c));return this},empty:function(){for(var a,b=0;null!=(a=this[b]);b++){1===a.nodeType&&m.cleanData(ua(a,!1));while(a.firstChild)a.removeChild(a.firstChild);a.options&&m.nodeName(a,"select")&&(a.options.length=0)}return this},clone:function(a,b){return a=null==a?!1:a,b=null==b?a:b,this.map(function(){return m.clone(this,a,b)})},html:function(a){return V(this,function(a){var b=this[0]||{},c=0,d=this.length;if(void 0===a)return 1===b.nodeType?b.innerHTML.replace(fa,""):void 0;if(!("string"!=typeof a||ma.test(a)||!k.htmlSerialize&&ga.test(a)||!k.leadingWhitespace&&ha.test(a)||ra[(ja.exec(a)||["",""])[1].toLowerCase()])){a=a.replace(ia,"<$1></$2>");try{for(;d>c;c++)b=this[c]||{},1===b.nodeType&&(m.cleanData(ua(b,!1)),b.innerHTML=a);b=0}catch(e){}}b&&this.empty().append(a)},null,a,arguments.length)},replaceWith:function(){var a=arguments[0];return this.domManip(arguments,function(b){a=this.parentNode,m.cleanData(ua(this)),a&&a.replaceChild(b,this)}),a&&(a.length||a.nodeType)?this:this.remove()},detach:function(a){return this.remove(a,!0)},domManip:function(a,b){a=e.apply([],a);var c,d,f,g,h,i,j=0,l=this.length,n=this,o=l-1,p=a[0],q=m.isFunction(p);if(q||l>1&&"string"==typeof p&&!k.checkClone&&na.test(p))return this.each(function(c){var d=n.eq(c);q&&(a[0]=p.call(this,c,d.html())),d.domManip(a,b)});if(l&&(i=m.buildFragment(a,this[0].ownerDocument,!1,this),c=i.firstChild,1===i.childNodes.length&&(i=c),c)){for(g=m.map(ua(i,"script"),xa),f=g.length;l>j;j++)d=i,j!==o&&(d=m.clone(d,!0,!0),f&&m.merge(g,ua(d,"script"))),b.call(this[j],d,j);if(f)for(h=g[g.length-1].ownerDocument,m.map(g,ya),j=0;f>j;j++)d=g[j],oa.test(d.type||"")&&!m._data(d,"globalEval")&&m.contains(h,d)&&(d.src?m._evalUrl&&m._evalUrl(d.src):m.globalEval((d.text||d.textContent||d.innerHTML||"").replace(qa,"")));i=c=null}return this}}),m.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){m.fn[a]=function(a){for(var c,d=0,e=[],g=m(a),h=g.length-1;h>=d;d++)c=d===h?this:this.clone(!0),m(g[d])[b](c),f.apply(e,c.get());return this.pushStack(e)}});var Ca,Da={};function Ea(b,c){var d,e=m(c.createElement(b)).appendTo(c.body),f=a.getDefaultComputedStyle&&(d=a.getDefaultComputedStyle(e[0]))?d.display:m.css(e[0],"display");return e.detach(),f}function Fa(a){var b=y,c=Da[a];return c||(c=Ea(a,b),"none"!==c&&c||(Ca=(Ca||m("<iframe frameborder='0' width='0' height='0'/>")).appendTo(b.documentElement),b=(Ca[0].contentWindow||Ca[0].contentDocument).document,b.write(),b.close(),c=Ea(a,b),Ca.detach()),Da[a]=c),c}!function(){var a;k.shrinkWrapBlocks=function(){if(null!=a)return a;a=!1;var b,c,d;return c=y.getElementsByTagName("body")[0],c&&c.style?(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),typeof b.style.zoom!==K&&(b.style.cssText="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:1px;width:1px;zoom:1",b.appendChild(y.createElement("div")).style.width="5px",a=3!==b.offsetWidth),c.removeChild(d),a):void 0}}();var Ga=/^margin/,Ha=new RegExp("^("+S+")(?!px)[a-z%]+$","i"),Ia,Ja,Ka=/^(top|right|bottom|left)$/;a.getComputedStyle?(Ia=function(b){return b.ownerDocument.defaultView.opener?b.ownerDocument.defaultView.getComputedStyle(b,null):a.getComputedStyle(b,null)},Ja=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Ia(a),g=c?c.getPropertyValue(b)||c[b]:void 0,c&&(""!==g||m.contains(a.ownerDocument,a)||(g=m.style(a,b)),Ha.test(g)&&Ga.test(b)&&(d=h.width,e=h.minWidth,f=h.maxWidth,h.minWidth=h.maxWidth=h.width=g,g=c.width,h.width=d,h.minWidth=e,h.maxWidth=f)),void 0===g?g:g+""}):y.documentElement.currentStyle&&(Ia=function(a){return a.currentStyle},Ja=function(a,b,c){var d,e,f,g,h=a.style;return c=c||Ia(a),g=c?c[b]:void 0,null==g&&h&&h[b]&&(g=h[b]),Ha.test(g)&&!Ka.test(b)&&(d=h.left,e=a.runtimeStyle,f=e&&e.left,f&&(e.left=a.currentStyle.left),h.left="fontSize"===b?"1em":g,g=h.pixelLeft+"px",h.left=d,f&&(e.left=f)),void 0===g?g:g+""||"auto"});function La(a,b){return{get:function(){var c=a();if(null!=c)return c?void delete this.get:(this.get=b).apply(this,arguments)}}}!function(){var b,c,d,e,f,g,h;if(b=y.createElement("div"),b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",d=b.getElementsByTagName("a")[0],c=d&&d.style){c.cssText="float:left;opacity:.5",k.opacity="0.5"===c.opacity,k.cssFloat=!!c.cssFloat,b.style.backgroundClip="content-box",b.cloneNode(!0).style.backgroundClip="",k.clearCloneStyle="content-box"===b.style.backgroundClip,k.boxSizing=""===c.boxSizing||""===c.MozBoxSizing||""===c.WebkitBoxSizing,m.extend(k,{reliableHiddenOffsets:function(){return null==g&&i(),g},boxSizingReliable:function(){return null==f&&i(),f},pixelPosition:function(){return null==e&&i(),e},reliableMarginRight:function(){return null==h&&i(),h}});function i(){var b,c,d,i;c=y.getElementsByTagName("body")[0],c&&c.style&&(b=y.createElement("div"),d=y.createElement("div"),d.style.cssText="position:absolute;border:0;width:0;height:0;top:0;left:-9999px",c.appendChild(d).appendChild(b),b.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;display:block;margin-top:1%;top:1%;border:1px;padding:1px;width:4px;position:absolute",e=f=!1,h=!0,a.getComputedStyle&&(e="1%"!==(a.getComputedStyle(b,null)||{}).top,f="4px"===(a.getComputedStyle(b,null)||{width:"4px"}).width,i=b.appendChild(y.createElement("div")),i.style.cssText=b.style.cssText="-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;display:block;margin:0;border:0;padding:0",i.style.marginRight=i.style.width="0",b.style.width="1px",h=!parseFloat((a.getComputedStyle(i,null)||{}).marginRight),b.removeChild(i)),b.innerHTML="<table><tr><td></td><td>t</td></tr></table>",i=b.getElementsByTagName("td"),i[0].style.cssText="margin:0;border:0;padding:0;display:none",g=0===i[0].offsetHeight,g&&(i[0].style.display="",i[1].style.display="none",g=0===i[0].offsetHeight),c.removeChild(d))}}}(),m.swap=function(a,b,c,d){var e,f,g={};for(f in b)g[f]=a.style[f],a.style[f]=b[f];e=c.apply(a,d||[]);for(f in b)a.style[f]=g[f];return e};var Ma=/alpha\([^)]*\)/i,Na=/opacity\s*=\s*([^)]*)/,Oa=/^(none|table(?!-c[ea]).+)/,Pa=new RegExp("^("+S+")(.*)$","i"),Qa=new RegExp("^([+-])=("+S+")","i"),Ra={position:"absolute",visibility:"hidden",display:"block"},Sa={letterSpacing:"0",fontWeight:"400"},Ta=["Webkit","O","Moz","ms"];function Ua(a,b){if(b in a)return b;var c=b.charAt(0).toUpperCase()+b.slice(1),d=b,e=Ta.length;while(e--)if(b=Ta[e]+c,b in a)return b;return d}function Va(a,b){for(var c,d,e,f=[],g=0,h=a.length;h>g;g++)d=a[g],d.style&&(f[g]=m._data(d,"olddisplay"),c=d.style.display,b?(f[g]||"none"!==c||(d.style.display=""),""===d.style.display&&U(d)&&(f[g]=m._data(d,"olddisplay",Fa(d.nodeName)))):(e=U(d),(c&&"none"!==c||!e)&&m._data(d,"olddisplay",e?c:m.css(d,"display"))));for(g=0;h>g;g++)d=a[g],d.style&&(b&&"none"!==d.style.display&&""!==d.style.display||(d.style.display=b?f[g]||"":"none"));return a}function Wa(a,b,c){var d=Pa.exec(b);return d?Math.max(0,d[1]-(c||0))+(d[2]||"px"):b}function Xa(a,b,c,d,e){for(var f=c===(d?"border":"content")?4:"width"===b?1:0,g=0;4>f;f+=2)"margin"===c&&(g+=m.css(a,c+T[f],!0,e)),d?("content"===c&&(g-=m.css(a,"padding"+T[f],!0,e)),"margin"!==c&&(g-=m.css(a,"border"+T[f]+"Width",!0,e))):(g+=m.css(a,"padding"+T[f],!0,e),"padding"!==c&&(g+=m.css(a,"border"+T[f]+"Width",!0,e)));return g}function Ya(a,b,c){var d=!0,e="width"===b?a.offsetWidth:a.offsetHeight,f=Ia(a),g=k.boxSizing&&"border-box"===m.css(a,"boxSizing",!1,f);if(0>=e||null==e){if(e=Ja(a,b,f),(0>e||null==e)&&(e=a.style[b]),Ha.test(e))return e;d=g&&(k.boxSizingReliable()||e===a.style[b]),e=parseFloat(e)||0}return e+Xa(a,b,c||(g?"border":"content"),d,f)+"px"}m.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=Ja(a,"opacity");return""===c?"1":c}}}},cssNumber:{columnCount:!0,fillOpacity:!0,flexGrow:!0,flexShrink:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":k.cssFloat?"cssFloat":"styleFloat"},style:function(a,b,c,d){if(a&&3!==a.nodeType&&8!==a.nodeType&&a.style){var e,f,g,h=m.camelCase(b),i=a.style;if(b=m.cssProps[h]||(m.cssProps[h]=Ua(i,h)),g=m.cssHooks[b]||m.cssHooks[h],void 0===c)return g&&"get"in g&&void 0!==(e=g.get(a,!1,d))?e:i[b];if(f=typeof c,"string"===f&&(e=Qa.exec(c))&&(c=(e[1]+1)*e[2]+parseFloat(m.css(a,b)),f="number"),null!=c&&c===c&&("number"!==f||m.cssNumber[h]||(c+="px"),k.clearCloneStyle||""!==c||0!==b.indexOf("background")||(i[b]="inherit"),!(g&&"set"in g&&void 0===(c=g.set(a,c,d)))))try{i[b]=c}catch(j){}}},css:function(a,b,c,d){var e,f,g,h=m.camelCase(b);return b=m.cssProps[h]||(m.cssProps[h]=Ua(a.style,h)),g=m.cssHooks[b]||m.cssHooks[h],g&&"get"in g&&(f=g.get(a,!0,c)),void 0===f&&(f=Ja(a,b,d)),"normal"===f&&b in Sa&&(f=Sa[b]),""===c||c?(e=parseFloat(f),c===!0||m.isNumeric(e)?e||0:f):f}}),m.each(["height","width"],function(a,b){m.cssHooks[b]={get:function(a,c,d){return c?Oa.test(m.css(a,"display"))&&0===a.offsetWidth?m.swap(a,Ra,function(){return Ya(a,b,d)}):Ya(a,b,d):void 0},set:function(a,c,d){var e=d&&Ia(a);return Wa(a,c,d?Xa(a,b,d,k.boxSizing&&"border-box"===m.css(a,"boxSizing",!1,e),e):0)}}}),k.opacity||(m.cssHooks.opacity={get:function(a,b){return Na.test((b&&a.currentStyle?a.currentStyle.filter:a.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":b?"1":""},set:function(a,b){var c=a.style,d=a.currentStyle,e=m.isNumeric(b)?"alpha(opacity="+100*b+")":"",f=d&&d.filter||c.filter||"";c.zoom=1,(b>=1||""===b)&&""===m.trim(f.replace(Ma,""))&&c.removeAttribute&&(c.removeAttribute("filter"),""===b||d&&!d.filter)||(c.filter=Ma.test(f)?f.replace(Ma,e):f+" "+e)}}),m.cssHooks.marginRight=La(k.reliableMarginRight,function(a,b){return b?m.swap(a,{display:"inline-block"},Ja,[a,"marginRight"]):void 0}),m.each({margin:"",padding:"",border:"Width"},function(a,b){m.cssHooks[a+b]={expand:function(c){for(var d=0,e={},f="string"==typeof c?c.split(" "):[c];4>d;d++)e[a+T[d]+b]=f[d]||f[d-2]||f[0];return e}},Ga.test(a)||(m.cssHooks[a+b].set=Wa)}),m.fn.extend({css:function(a,b){return V(this,function(a,b,c){var d,e,f={},g=0;if(m.isArray(b)){for(d=Ia(a),e=b.length;e>g;g++)f[b[g]]=m.css(a,b[g],!1,d);return f}return void 0!==c?m.style(a,b,c):m.css(a,b)},a,b,arguments.length>1)},show:function(){return Va(this,!0)},hide:function(){return Va(this)},toggle:function(a){return"boolean"==typeof a?a?this.show():this.hide():this.each(function(){U(this)?m(this).show():m(this).hide()})}});function Za(a,b,c,d,e){
return new Za.prototype.init(a,b,c,d,e)}m.Tween=Za,Za.prototype={constructor:Za,init:function(a,b,c,d,e,f){this.elem=a,this.prop=c,this.easing=e||"swing",this.options=b,this.start=this.now=this.cur(),this.end=d,this.unit=f||(m.cssNumber[c]?"":"px")},cur:function(){var a=Za.propHooks[this.prop];return a&&a.get?a.get(this):Za.propHooks._default.get(this)},run:function(a){var b,c=Za.propHooks[this.prop];return this.options.duration?this.pos=b=m.easing[this.easing](a,this.options.duration*a,0,1,this.options.duration):this.pos=b=a,this.now=(this.end-this.start)*b+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),c&&c.set?c.set(this):Za.propHooks._default.set(this),this}},Za.prototype.init.prototype=Za.prototype,Za.propHooks={_default:{get:function(a){var b;return null==a.elem[a.prop]||a.elem.style&&null!=a.elem.style[a.prop]?(b=m.css(a.elem,a.prop,""),b&&"auto"!==b?b:0):a.elem[a.prop]},set:function(a){m.fx.step[a.prop]?m.fx.step[a.prop](a):a.elem.style&&(null!=a.elem.style[m.cssProps[a.prop]]||m.cssHooks[a.prop])?m.style(a.elem,a.prop,a.now+a.unit):a.elem[a.prop]=a.now}}},Za.propHooks.scrollTop=Za.propHooks.scrollLeft={set:function(a){a.elem.nodeType&&a.elem.parentNode&&(a.elem[a.prop]=a.now)}},m.easing={linear:function(a){return a},swing:function(a){return.5-Math.cos(a*Math.PI)/2}},m.fx=Za.prototype.init,m.fx.step={};var $a,_a,ab=/^(?:toggle|show|hide)$/,bb=new RegExp("^(?:([+-])=|)("+S+")([a-z%]*)$","i"),cb=/queueHooks$/,db=[ib],eb={"*":[function(a,b){var c=this.createTween(a,b),d=c.cur(),e=bb.exec(b),f=e&&e[3]||(m.cssNumber[a]?"":"px"),g=(m.cssNumber[a]||"px"!==f&&+d)&&bb.exec(m.css(c.elem,a)),h=1,i=20;if(g&&g[3]!==f){f=f||g[3],e=e||[],g=+d||1;do h=h||".5",g/=h,m.style(c.elem,a,g+f);while(h!==(h=c.cur()/d)&&1!==h&&--i)}return e&&(g=c.start=+g||+d||0,c.unit=f,c.end=e[1]?g+(e[1]+1)*e[2]:+e[2]),c}]};function fb(){return setTimeout(function(){$a=void 0}),$a=m.now()}function gb(a,b){var c,d={height:a},e=0;for(b=b?1:0;4>e;e+=2-b)c=T[e],d["margin"+c]=d["padding"+c]=a;return b&&(d.opacity=d.width=a),d}function hb(a,b,c){for(var d,e=(eb[b]||[]).concat(eb["*"]),f=0,g=e.length;g>f;f++)if(d=e[f].call(c,b,a))return d}function ib(a,b,c){var d,e,f,g,h,i,j,l,n=this,o={},p=a.style,q=a.nodeType&&U(a),r=m._data(a,"fxshow");c.queue||(h=m._queueHooks(a,"fx"),null==h.unqueued&&(h.unqueued=0,i=h.empty.fire,h.empty.fire=function(){h.unqueued||i()}),h.unqueued++,n.always(function(){n.always(function(){h.unqueued--,m.queue(a,"fx").length||h.empty.fire()})})),1===a.nodeType&&("height"in b||"width"in b)&&(c.overflow=[p.overflow,p.overflowX,p.overflowY],j=m.css(a,"display"),l="none"===j?m._data(a,"olddisplay")||Fa(a.nodeName):j,"inline"===l&&"none"===m.css(a,"float")&&(k.inlineBlockNeedsLayout&&"inline"!==Fa(a.nodeName)?p.zoom=1:p.display="inline-block")),c.overflow&&(p.overflow="hidden",k.shrinkWrapBlocks()||n.always(function(){p.overflow=c.overflow[0],p.overflowX=c.overflow[1],p.overflowY=c.overflow[2]}));for(d in b)if(e=b[d],ab.exec(e)){if(delete b[d],f=f||"toggle"===e,e===(q?"hide":"show")){if("show"!==e||!r||void 0===r[d])continue;q=!0}o[d]=r&&r[d]||m.style(a,d)}else j=void 0;if(m.isEmptyObject(o))"inline"===("none"===j?Fa(a.nodeName):j)&&(p.display=j);else{r?"hidden"in r&&(q=r.hidden):r=m._data(a,"fxshow",{}),f&&(r.hidden=!q),q?m(a).show():n.done(function(){m(a).hide()}),n.done(function(){var b;m._removeData(a,"fxshow");for(b in o)m.style(a,b,o[b])});for(d in o)g=hb(q?r[d]:0,d,n),d in r||(r[d]=g.start,q&&(g.end=g.start,g.start="width"===d||"height"===d?1:0))}}function jb(a,b){var c,d,e,f,g;for(c in a)if(d=m.camelCase(c),e=b[d],f=a[c],m.isArray(f)&&(e=f[1],f=a[c]=f[0]),c!==d&&(a[d]=f,delete a[c]),g=m.cssHooks[d],g&&"expand"in g){f=g.expand(f),delete a[d];for(c in f)c in a||(a[c]=f[c],b[c]=e)}else b[d]=e}function kb(a,b,c){var d,e,f=0,g=db.length,h=m.Deferred().always(function(){delete i.elem}),i=function(){if(e)return!1;for(var b=$a||fb(),c=Math.max(0,j.startTime+j.duration-b),d=c/j.duration||0,f=1-d,g=0,i=j.tweens.length;i>g;g++)j.tweens[g].run(f);return h.notifyWith(a,[j,f,c]),1>f&&i?c:(h.resolveWith(a,[j]),!1)},j=h.promise({elem:a,props:m.extend({},b),opts:m.extend(!0,{specialEasing:{}},c),originalProperties:b,originalOptions:c,startTime:$a||fb(),duration:c.duration,tweens:[],createTween:function(b,c){var d=m.Tween(a,j.opts,b,c,j.opts.specialEasing[b]||j.opts.easing);return j.tweens.push(d),d},stop:function(b){var c=0,d=b?j.tweens.length:0;if(e)return this;for(e=!0;d>c;c++)j.tweens[c].run(1);return b?h.resolveWith(a,[j,b]):h.rejectWith(a,[j,b]),this}}),k=j.props;for(jb(k,j.opts.specialEasing);g>f;f++)if(d=db[f].call(j,a,k,j.opts))return d;return m.map(k,hb,j),m.isFunction(j.opts.start)&&j.opts.start.call(a,j),m.fx.timer(m.extend(i,{elem:a,anim:j,queue:j.opts.queue})),j.progress(j.opts.progress).done(j.opts.done,j.opts.complete).fail(j.opts.fail).always(j.opts.always)}m.Animation=m.extend(kb,{tweener:function(a,b){m.isFunction(a)?(b=a,a=["*"]):a=a.split(" ");for(var c,d=0,e=a.length;e>d;d++)c=a[d],eb[c]=eb[c]||[],eb[c].unshift(b)},prefilter:function(a,b){b?db.unshift(a):db.push(a)}}),m.speed=function(a,b,c){var d=a&&"object"==typeof a?m.extend({},a):{complete:c||!c&&b||m.isFunction(a)&&a,duration:a,easing:c&&b||b&&!m.isFunction(b)&&b};return d.duration=m.fx.off?0:"number"==typeof d.duration?d.duration:d.duration in m.fx.speeds?m.fx.speeds[d.duration]:m.fx.speeds._default,(null==d.queue||d.queue===!0)&&(d.queue="fx"),d.old=d.complete,d.complete=function(){m.isFunction(d.old)&&d.old.call(this),d.queue&&m.dequeue(this,d.queue)},d},m.fn.extend({fadeTo:function(a,b,c,d){return this.filter(U).css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){var e=m.isEmptyObject(a),f=m.speed(b,c,d),g=function(){var b=kb(this,m.extend({},a),f);(e||m._data(this,"finish"))&&b.stop(!0)};return g.finish=g,e||f.queue===!1?this.each(g):this.queue(f.queue,g)},stop:function(a,b,c){var d=function(a){var b=a.stop;delete a.stop,b(c)};return"string"!=typeof a&&(c=b,b=a,a=void 0),b&&a!==!1&&this.queue(a||"fx",[]),this.each(function(){var b=!0,e=null!=a&&a+"queueHooks",f=m.timers,g=m._data(this);if(e)g[e]&&g[e].stop&&d(g[e]);else for(e in g)g[e]&&g[e].stop&&cb.test(e)&&d(g[e]);for(e=f.length;e--;)f[e].elem!==this||null!=a&&f[e].queue!==a||(f[e].anim.stop(c),b=!1,f.splice(e,1));(b||!c)&&m.dequeue(this,a)})},finish:function(a){return a!==!1&&(a=a||"fx"),this.each(function(){var b,c=m._data(this),d=c[a+"queue"],e=c[a+"queueHooks"],f=m.timers,g=d?d.length:0;for(c.finish=!0,m.queue(this,a,[]),e&&e.stop&&e.stop.call(this,!0),b=f.length;b--;)f[b].elem===this&&f[b].queue===a&&(f[b].anim.stop(!0),f.splice(b,1));for(b=0;g>b;b++)d[b]&&d[b].finish&&d[b].finish.call(this);delete c.finish})}}),m.each(["toggle","show","hide"],function(a,b){var c=m.fn[b];m.fn[b]=function(a,d,e){return null==a||"boolean"==typeof a?c.apply(this,arguments):this.animate(gb(b,!0),a,d,e)}}),m.each({slideDown:gb("show"),slideUp:gb("hide"),slideToggle:gb("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){m.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),m.timers=[],m.fx.tick=function(){var a,b=m.timers,c=0;for($a=m.now();c<b.length;c++)a=b[c],a()||b[c]!==a||b.splice(c--,1);b.length||m.fx.stop(),$a=void 0},m.fx.timer=function(a){m.timers.push(a),a()?m.fx.start():m.timers.pop()},m.fx.interval=13,m.fx.start=function(){_a||(_a=setInterval(m.fx.tick,m.fx.interval))},m.fx.stop=function(){clearInterval(_a),_a=null},m.fx.speeds={slow:600,fast:200,_default:400},m.fn.delay=function(a,b){return a=m.fx?m.fx.speeds[a]||a:a,b=b||"fx",this.queue(b,function(b,c){var d=setTimeout(b,a);c.stop=function(){clearTimeout(d)}})},function(){var a,b,c,d,e;b=y.createElement("div"),b.setAttribute("className","t"),b.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",d=b.getElementsByTagName("a")[0],c=y.createElement("select"),e=c.appendChild(y.createElement("option")),a=b.getElementsByTagName("input")[0],d.style.cssText="top:1px",k.getSetAttribute="t"!==b.className,k.style=/top/.test(d.getAttribute("style")),k.hrefNormalized="/a"===d.getAttribute("href"),k.checkOn=!!a.value,k.optSelected=e.selected,k.enctype=!!y.createElement("form").enctype,c.disabled=!0,k.optDisabled=!e.disabled,a=y.createElement("input"),a.setAttribute("value",""),k.input=""===a.getAttribute("value"),a.value="t",a.setAttribute("type","radio"),k.radioValue="t"===a.value}();var lb=/\r/g;m.fn.extend({val:function(a){var b,c,d,e=this[0];{if(arguments.length)return d=m.isFunction(a),this.each(function(c){var e;1===this.nodeType&&(e=d?a.call(this,c,m(this).val()):a,null==e?e="":"number"==typeof e?e+="":m.isArray(e)&&(e=m.map(e,function(a){return null==a?"":a+""})),b=m.valHooks[this.type]||m.valHooks[this.nodeName.toLowerCase()],b&&"set"in b&&void 0!==b.set(this,e,"value")||(this.value=e))});if(e)return b=m.valHooks[e.type]||m.valHooks[e.nodeName.toLowerCase()],b&&"get"in b&&void 0!==(c=b.get(e,"value"))?c:(c=e.value,"string"==typeof c?c.replace(lb,""):null==c?"":c)}}}),m.extend({valHooks:{option:{get:function(a){var b=m.find.attr(a,"value");return null!=b?b:m.trim(m.text(a))}},select:{get:function(a){for(var b,c,d=a.options,e=a.selectedIndex,f="select-one"===a.type||0>e,g=f?null:[],h=f?e+1:d.length,i=0>e?h:f?e:0;h>i;i++)if(c=d[i],!(!c.selected&&i!==e||(k.optDisabled?c.disabled:null!==c.getAttribute("disabled"))||c.parentNode.disabled&&m.nodeName(c.parentNode,"optgroup"))){if(b=m(c).val(),f)return b;g.push(b)}return g},set:function(a,b){var c,d,e=a.options,f=m.makeArray(b),g=e.length;while(g--)if(d=e[g],m.inArray(m.valHooks.option.get(d),f)>=0)try{d.selected=c=!0}catch(h){d.scrollHeight}else d.selected=!1;return c||(a.selectedIndex=-1),e}}}}),m.each(["radio","checkbox"],function(){m.valHooks[this]={set:function(a,b){return m.isArray(b)?a.checked=m.inArray(m(a).val(),b)>=0:void 0}},k.checkOn||(m.valHooks[this].get=function(a){return null===a.getAttribute("value")?"on":a.value})});var mb,nb,ob=m.expr.attrHandle,pb=/^(?:checked|selected)$/i,qb=k.getSetAttribute,rb=k.input;m.fn.extend({attr:function(a,b){return V(this,m.attr,a,b,arguments.length>1)},removeAttr:function(a){return this.each(function(){m.removeAttr(this,a)})}}),m.extend({attr:function(a,b,c){var d,e,f=a.nodeType;if(a&&3!==f&&8!==f&&2!==f)return typeof a.getAttribute===K?m.prop(a,b,c):(1===f&&m.isXMLDoc(a)||(b=b.toLowerCase(),d=m.attrHooks[b]||(m.expr.match.bool.test(b)?nb:mb)),void 0===c?d&&"get"in d&&null!==(e=d.get(a,b))?e:(e=m.find.attr(a,b),null==e?void 0:e):null!==c?d&&"set"in d&&void 0!==(e=d.set(a,c,b))?e:(a.setAttribute(b,c+""),c):void m.removeAttr(a,b))},removeAttr:function(a,b){var c,d,e=0,f=b&&b.match(E);if(f&&1===a.nodeType)while(c=f[e++])d=m.propFix[c]||c,m.expr.match.bool.test(c)?rb&&qb||!pb.test(c)?a[d]=!1:a[m.camelCase("default-"+c)]=a[d]=!1:m.attr(a,c,""),a.removeAttribute(qb?c:d)},attrHooks:{type:{set:function(a,b){if(!k.radioValue&&"radio"===b&&m.nodeName(a,"input")){var c=a.value;return a.setAttribute("type",b),c&&(a.value=c),b}}}}}),nb={set:function(a,b,c){return b===!1?m.removeAttr(a,c):rb&&qb||!pb.test(c)?a.setAttribute(!qb&&m.propFix[c]||c,c):a[m.camelCase("default-"+c)]=a[c]=!0,c}},m.each(m.expr.match.bool.source.match(/\w+/g),function(a,b){var c=ob[b]||m.find.attr;ob[b]=rb&&qb||!pb.test(b)?function(a,b,d){var e,f;return d||(f=ob[b],ob[b]=e,e=null!=c(a,b,d)?b.toLowerCase():null,ob[b]=f),e}:function(a,b,c){return c?void 0:a[m.camelCase("default-"+b)]?b.toLowerCase():null}}),rb&&qb||(m.attrHooks.value={set:function(a,b,c){return m.nodeName(a,"input")?void(a.defaultValue=b):mb&&mb.set(a,b,c)}}),qb||(mb={set:function(a,b,c){var d=a.getAttributeNode(c);return d||a.setAttributeNode(d=a.ownerDocument.createAttribute(c)),d.value=b+="","value"===c||b===a.getAttribute(c)?b:void 0}},ob.id=ob.name=ob.coords=function(a,b,c){var d;return c?void 0:(d=a.getAttributeNode(b))&&""!==d.value?d.value:null},m.valHooks.button={get:function(a,b){var c=a.getAttributeNode(b);return c&&c.specified?c.value:void 0},set:mb.set},m.attrHooks.contenteditable={set:function(a,b,c){mb.set(a,""===b?!1:b,c)}},m.each(["width","height"],function(a,b){m.attrHooks[b]={set:function(a,c){return""===c?(a.setAttribute(b,"auto"),c):void 0}}})),k.style||(m.attrHooks.style={get:function(a){return a.style.cssText||void 0},set:function(a,b){return a.style.cssText=b+""}});var sb=/^(?:input|select|textarea|button|object)$/i,tb=/^(?:a|area)$/i;m.fn.extend({prop:function(a,b){return V(this,m.prop,a,b,arguments.length>1)},removeProp:function(a){return a=m.propFix[a]||a,this.each(function(){try{this[a]=void 0,delete this[a]}catch(b){}})}}),m.extend({propFix:{"for":"htmlFor","class":"className"},prop:function(a,b,c){var d,e,f,g=a.nodeType;if(a&&3!==g&&8!==g&&2!==g)return f=1!==g||!m.isXMLDoc(a),f&&(b=m.propFix[b]||b,e=m.propHooks[b]),void 0!==c?e&&"set"in e&&void 0!==(d=e.set(a,c,b))?d:a[b]=c:e&&"get"in e&&null!==(d=e.get(a,b))?d:a[b]},propHooks:{tabIndex:{get:function(a){var b=m.find.attr(a,"tabindex");return b?parseInt(b,10):sb.test(a.nodeName)||tb.test(a.nodeName)&&a.href?0:-1}}}}),k.hrefNormalized||m.each(["href","src"],function(a,b){m.propHooks[b]={get:function(a){return a.getAttribute(b,4)}}}),k.optSelected||(m.propHooks.selected={get:function(a){var b=a.parentNode;return b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex),null}}),m.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){m.propFix[this.toLowerCase()]=this}),k.enctype||(m.propFix.enctype="encoding");var ub=/[\t\r\n\f]/g;m.fn.extend({addClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j="string"==typeof a&&a;if(m.isFunction(a))return this.each(function(b){m(this).addClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(E)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(ub," "):" ")){f=0;while(e=b[f++])d.indexOf(" "+e+" ")<0&&(d+=e+" ");g=m.trim(d),c.className!==g&&(c.className=g)}return this},removeClass:function(a){var b,c,d,e,f,g,h=0,i=this.length,j=0===arguments.length||"string"==typeof a&&a;if(m.isFunction(a))return this.each(function(b){m(this).removeClass(a.call(this,b,this.className))});if(j)for(b=(a||"").match(E)||[];i>h;h++)if(c=this[h],d=1===c.nodeType&&(c.className?(" "+c.className+" ").replace(ub," "):"")){f=0;while(e=b[f++])while(d.indexOf(" "+e+" ")>=0)d=d.replace(" "+e+" "," ");g=a?m.trim(d):"",c.className!==g&&(c.className=g)}return this},toggleClass:function(a,b){var c=typeof a;return"boolean"==typeof b&&"string"===c?b?this.addClass(a):this.removeClass(a):this.each(m.isFunction(a)?function(c){m(this).toggleClass(a.call(this,c,this.className,b),b)}:function(){if("string"===c){var b,d=0,e=m(this),f=a.match(E)||[];while(b=f[d++])e.hasClass(b)?e.removeClass(b):e.addClass(b)}else(c===K||"boolean"===c)&&(this.className&&m._data(this,"__className__",this.className),this.className=this.className||a===!1?"":m._data(this,"__className__")||"")})},hasClass:function(a){for(var b=" "+a+" ",c=0,d=this.length;d>c;c++)if(1===this[c].nodeType&&(" "+this[c].className+" ").replace(ub," ").indexOf(b)>=0)return!0;return!1}}),m.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){m.fn[b]=function(a,c){return arguments.length>0?this.on(b,null,a,c):this.trigger(b)}}),m.fn.extend({hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)},bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return 1===arguments.length?this.off(a,"**"):this.off(b,a||"**",c)}});var vb=m.now(),wb=/\?/,xb=/(,)|(\[|{)|(}|])|"(?:[^"\\\r\n]|\\["\\\/bfnrt]|\\u[\da-fA-F]{4})*"\s*:?|true|false|null|-?(?!0\d)\d+(?:\.\d+|)(?:[eE][+-]?\d+|)/g;m.parseJSON=function(b){if(a.JSON&&a.JSON.parse)return a.JSON.parse(b+"");var c,d=null,e=m.trim(b+"");return e&&!m.trim(e.replace(xb,function(a,b,e,f){return c&&b&&(d=0),0===d?a:(c=e||b,d+=!f-!e,"")}))?Function("return "+e)():m.error("Invalid JSON: "+b)},m.parseXML=function(b){var c,d;if(!b||"string"!=typeof b)return null;try{a.DOMParser?(d=new DOMParser,c=d.parseFromString(b,"text/xml")):(c=new ActiveXObject("Microsoft.XMLDOM"),c.async="false",c.loadXML(b))}catch(e){c=void 0}return c&&c.documentElement&&!c.getElementsByTagName("parsererror").length||m.error("Invalid XML: "+b),c};var yb,zb,Ab=/#.*$/,Bb=/([?&])_=[^&]*/,Cb=/^(.*?):[ \t]*([^\r\n]*)\r?$/gm,Db=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Eb=/^(?:GET|HEAD)$/,Fb=/^\/\//,Gb=/^([\w.+-]+:)(?:\/\/(?:[^\/?#]*@|)([^\/?#:]*)(?::(\d+)|)|)/,Hb={},Ib={},Jb="*/".concat("*");try{zb=location.href}catch(Kb){zb=y.createElement("a"),zb.href="",zb=zb.href}yb=Gb.exec(zb.toLowerCase())||[];function Lb(a){return function(b,c){"string"!=typeof b&&(c=b,b="*");var d,e=0,f=b.toLowerCase().match(E)||[];if(m.isFunction(c))while(d=f[e++])"+"===d.charAt(0)?(d=d.slice(1)||"*",(a[d]=a[d]||[]).unshift(c)):(a[d]=a[d]||[]).push(c)}}function Mb(a,b,c,d){var e={},f=a===Ib;function g(h){var i;return e[h]=!0,m.each(a[h]||[],function(a,h){var j=h(b,c,d);return"string"!=typeof j||f||e[j]?f?!(i=j):void 0:(b.dataTypes.unshift(j),g(j),!1)}),i}return g(b.dataTypes[0])||!e["*"]&&g("*")}function Nb(a,b){var c,d,e=m.ajaxSettings.flatOptions||{};for(d in b)void 0!==b[d]&&((e[d]?a:c||(c={}))[d]=b[d]);return c&&m.extend(!0,a,c),a}function Ob(a,b,c){var d,e,f,g,h=a.contents,i=a.dataTypes;while("*"===i[0])i.shift(),void 0===e&&(e=a.mimeType||b.getResponseHeader("Content-Type"));if(e)for(g in h)if(h[g]&&h[g].test(e)){i.unshift(g);break}if(i[0]in c)f=i[0];else{for(g in c){if(!i[0]||a.converters[g+" "+i[0]]){f=g;break}d||(d=g)}f=f||d}return f?(f!==i[0]&&i.unshift(f),c[f]):void 0}function Pb(a,b,c,d){var e,f,g,h,i,j={},k=a.dataTypes.slice();if(k[1])for(g in a.converters)j[g.toLowerCase()]=a.converters[g];f=k.shift();while(f)if(a.responseFields[f]&&(c[a.responseFields[f]]=b),!i&&d&&a.dataFilter&&(b=a.dataFilter(b,a.dataType)),i=f,f=k.shift())if("*"===f)f=i;else if("*"!==i&&i!==f){if(g=j[i+" "+f]||j["* "+f],!g)for(e in j)if(h=e.split(" "),h[1]===f&&(g=j[i+" "+h[0]]||j["* "+h[0]])){g===!0?g=j[e]:j[e]!==!0&&(f=h[0],k.unshift(h[1]));break}if(g!==!0)if(g&&a["throws"])b=g(b);else try{b=g(b)}catch(l){return{state:"parsererror",error:g?l:"No conversion from "+i+" to "+f}}}return{state:"success",data:b}}m.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:zb,type:"GET",isLocal:Db.test(yb[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":Jb,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":m.parseJSON,"text xml":m.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(a,b){return b?Nb(Nb(a,m.ajaxSettings),b):Nb(m.ajaxSettings,a)},ajaxPrefilter:Lb(Hb),ajaxTransport:Lb(Ib),ajax:function(a,b){"object"==typeof a&&(b=a,a=void 0),b=b||{};var c,d,e,f,g,h,i,j,k=m.ajaxSetup({},b),l=k.context||k,n=k.context&&(l.nodeType||l.jquery)?m(l):m.event,o=m.Deferred(),p=m.Callbacks("once memory"),q=k.statusCode||{},r={},s={},t=0,u="canceled",v={readyState:0,getResponseHeader:function(a){var b;if(2===t){if(!j){j={};while(b=Cb.exec(f))j[b[1].toLowerCase()]=b[2]}b=j[a.toLowerCase()]}return null==b?null:b},getAllResponseHeaders:function(){return 2===t?f:null},setRequestHeader:function(a,b){var c=a.toLowerCase();return t||(a=s[c]=s[c]||a,r[a]=b),this},overrideMimeType:function(a){return t||(k.mimeType=a),this},statusCode:function(a){var b;if(a)if(2>t)for(b in a)q[b]=[q[b],a[b]];else v.always(a[v.status]);return this},abort:function(a){var b=a||u;return i&&i.abort(b),x(0,b),this}};if(o.promise(v).complete=p.add,v.success=v.done,v.error=v.fail,k.url=((a||k.url||zb)+"").replace(Ab,"").replace(Fb,yb[1]+"//"),k.type=b.method||b.type||k.method||k.type,k.dataTypes=m.trim(k.dataType||"*").toLowerCase().match(E)||[""],null==k.crossDomain&&(c=Gb.exec(k.url.toLowerCase()),k.crossDomain=!(!c||c[1]===yb[1]&&c[2]===yb[2]&&(c[3]||("http:"===c[1]?"80":"443"))===(yb[3]||("http:"===yb[1]?"80":"443")))),k.data&&k.processData&&"string"!=typeof k.data&&(k.data=m.param(k.data,k.traditional)),Mb(Hb,k,b,v),2===t)return v;h=m.event&&k.global,h&&0===m.active++&&m.event.trigger("ajaxStart"),k.type=k.type.toUpperCase(),k.hasContent=!Eb.test(k.type),e=k.url,k.hasContent||(k.data&&(e=k.url+=(wb.test(e)?"&":"?")+k.data,delete k.data),k.cache===!1&&(k.url=Bb.test(e)?e.replace(Bb,"$1_="+vb++):e+(wb.test(e)?"&":"?")+"_="+vb++)),k.ifModified&&(m.lastModified[e]&&v.setRequestHeader("If-Modified-Since",m.lastModified[e]),m.etag[e]&&v.setRequestHeader("If-None-Match",m.etag[e])),(k.data&&k.hasContent&&k.contentType!==!1||b.contentType)&&v.setRequestHeader("Content-Type",k.contentType),v.setRequestHeader("Accept",k.dataTypes[0]&&k.accepts[k.dataTypes[0]]?k.accepts[k.dataTypes[0]]+("*"!==k.dataTypes[0]?", "+Jb+"; q=0.01":""):k.accepts["*"]);for(d in k.headers)v.setRequestHeader(d,k.headers[d]);if(k.beforeSend&&(k.beforeSend.call(l,v,k)===!1||2===t))return v.abort();u="abort";for(d in{success:1,error:1,complete:1})v[d](k[d]);if(i=Mb(Ib,k,b,v)){v.readyState=1,h&&n.trigger("ajaxSend",[v,k]),k.async&&k.timeout>0&&(g=setTimeout(function(){v.abort("timeout")},k.timeout));try{t=1,i.send(r,x)}catch(w){if(!(2>t))throw w;x(-1,w)}}else x(-1,"No Transport");function x(a,b,c,d){var j,r,s,u,w,x=b;2!==t&&(t=2,g&&clearTimeout(g),i=void 0,f=d||"",v.readyState=a>0?4:0,j=a>=200&&300>a||304===a,c&&(u=Ob(k,v,c)),u=Pb(k,u,v,j),j?(k.ifModified&&(w=v.getResponseHeader("Last-Modified"),w&&(m.lastModified[e]=w),w=v.getResponseHeader("etag"),w&&(m.etag[e]=w)),204===a||"HEAD"===k.type?x="nocontent":304===a?x="notmodified":(x=u.state,r=u.data,s=u.error,j=!s)):(s=x,(a||!x)&&(x="error",0>a&&(a=0))),v.status=a,v.statusText=(b||x)+"",j?o.resolveWith(l,[r,x,v]):o.rejectWith(l,[v,x,s]),v.statusCode(q),q=void 0,h&&n.trigger(j?"ajaxSuccess":"ajaxError",[v,k,j?r:s]),p.fireWith(l,[v,x]),h&&(n.trigger("ajaxComplete",[v,k]),--m.active||m.event.trigger("ajaxStop")))}return v},getJSON:function(a,b,c){return m.get(a,b,c,"json")},getScript:function(a,b){return m.get(a,void 0,b,"script")}}),m.each(["get","post"],function(a,b){m[b]=function(a,c,d,e){return m.isFunction(c)&&(e=e||d,d=c,c=void 0),m.ajax({url:a,type:b,dataType:e,data:c,success:d})}}),m._evalUrl=function(a){return m.ajax({url:a,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})},m.fn.extend({wrapAll:function(a){if(m.isFunction(a))return this.each(function(b){m(this).wrapAll(a.call(this,b))});if(this[0]){var b=m(a,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstChild&&1===a.firstChild.nodeType)a=a.firstChild;return a}).append(this)}return this},wrapInner:function(a){return this.each(m.isFunction(a)?function(b){m(this).wrapInner(a.call(this,b))}:function(){var b=m(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=m.isFunction(a);return this.each(function(c){m(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){m.nodeName(this,"body")||m(this).replaceWith(this.childNodes)}).end()}}),m.expr.filters.hidden=function(a){return a.offsetWidth<=0&&a.offsetHeight<=0||!k.reliableHiddenOffsets()&&"none"===(a.style&&a.style.display||m.css(a,"display"))},m.expr.filters.visible=function(a){return!m.expr.filters.hidden(a)};var Qb=/%20/g,Rb=/\[\]$/,Sb=/\r?\n/g,Tb=/^(?:submit|button|image|reset|file)$/i,Ub=/^(?:input|select|textarea|keygen)/i;function Vb(a,b,c,d){var e;if(m.isArray(b))m.each(b,function(b,e){c||Rb.test(a)?d(a,e):Vb(a+"["+("object"==typeof e?b:"")+"]",e,c,d)});else if(c||"object"!==m.type(b))d(a,b);else for(e in b)Vb(a+"["+e+"]",b[e],c,d)}m.param=function(a,b){var c,d=[],e=function(a,b){b=m.isFunction(b)?b():null==b?"":b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};if(void 0===b&&(b=m.ajaxSettings&&m.ajaxSettings.traditional),m.isArray(a)||a.jquery&&!m.isPlainObject(a))m.each(a,function(){e(this.name,this.value)});else for(c in a)Vb(c,a[c],b,e);return d.join("&").replace(Qb,"+")},m.fn.extend({serialize:function(){return m.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var a=m.prop(this,"elements");return a?m.makeArray(a):this}).filter(function(){var a=this.type;return this.name&&!m(this).is(":disabled")&&Ub.test(this.nodeName)&&!Tb.test(a)&&(this.checked||!W.test(a))}).map(function(a,b){var c=m(this).val();return null==c?null:m.isArray(c)?m.map(c,function(a){return{name:b.name,value:a.replace(Sb,"\r\n")}}):{name:b.name,value:c.replace(Sb,"\r\n")}}).get()}}),m.ajaxSettings.xhr=void 0!==a.ActiveXObject?function(){return!this.isLocal&&/^(get|post|head|put|delete|options)$/i.test(this.type)&&Zb()||$b()}:Zb;var Wb=0,Xb={},Yb=m.ajaxSettings.xhr();a.attachEvent&&a.attachEvent("onunload",function(){for(var a in Xb)Xb[a](void 0,!0)}),k.cors=!!Yb&&"withCredentials"in Yb,Yb=k.ajax=!!Yb,Yb&&m.ajaxTransport(function(a){if(!a.crossDomain||k.cors){var b;return{send:function(c,d){var e,f=a.xhr(),g=++Wb;if(f.open(a.type,a.url,a.async,a.username,a.password),a.xhrFields)for(e in a.xhrFields)f[e]=a.xhrFields[e];a.mimeType&&f.overrideMimeType&&f.overrideMimeType(a.mimeType),a.crossDomain||c["X-Requested-With"]||(c["X-Requested-With"]="XMLHttpRequest");for(e in c)void 0!==c[e]&&f.setRequestHeader(e,c[e]+"");f.send(a.hasContent&&a.data||null),b=function(c,e){var h,i,j;if(b&&(e||4===f.readyState))if(delete Xb[g],b=void 0,f.onreadystatechange=m.noop,e)4!==f.readyState&&f.abort();else{j={},h=f.status,"string"==typeof f.responseText&&(j.text=f.responseText);try{i=f.statusText}catch(k){i=""}h||!a.isLocal||a.crossDomain?1223===h&&(h=204):h=j.text?200:404}j&&d(h,i,j,f.getAllResponseHeaders())},a.async?4===f.readyState?setTimeout(b):f.onreadystatechange=Xb[g]=b:b()},abort:function(){b&&b(void 0,!0)}}}});function Zb(){try{return new a.XMLHttpRequest}catch(b){}}function $b(){try{return new a.ActiveXObject("Microsoft.XMLHTTP")}catch(b){}}m.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(a){return m.globalEval(a),a}}}),m.ajaxPrefilter("script",function(a){void 0===a.cache&&(a.cache=!1),a.crossDomain&&(a.type="GET",a.global=!1)}),m.ajaxTransport("script",function(a){if(a.crossDomain){var b,c=y.head||m("head")[0]||y.documentElement;return{send:function(d,e){b=y.createElement("script"),b.async=!0,a.scriptCharset&&(b.charset=a.scriptCharset),b.src=a.url,b.onload=b.onreadystatechange=function(a,c){(c||!b.readyState||/loaded|complete/.test(b.readyState))&&(b.onload=b.onreadystatechange=null,b.parentNode&&b.parentNode.removeChild(b),b=null,c||e(200,"success"))},c.insertBefore(b,c.firstChild)},abort:function(){b&&b.onload(void 0,!0)}}}});var _b=[],ac=/(=)\?(?=&|$)|\?\?/;m.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var a=_b.pop()||m.expando+"_"+vb++;return this[a]=!0,a}}),m.ajaxPrefilter("json jsonp",function(b,c,d){var e,f,g,h=b.jsonp!==!1&&(ac.test(b.url)?"url":"string"==typeof b.data&&!(b.contentType||"").indexOf("application/x-www-form-urlencoded")&&ac.test(b.data)&&"data");return h||"jsonp"===b.dataTypes[0]?(e=b.jsonpCallback=m.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,h?b[h]=b[h].replace(ac,"$1"+e):b.jsonp!==!1&&(b.url+=(wb.test(b.url)?"&":"?")+b.jsonp+"="+e),b.converters["script json"]=function(){return g||m.error(e+" was not called"),g[0]},b.dataTypes[0]="json",f=a[e],a[e]=function(){g=arguments},d.always(function(){a[e]=f,b[e]&&(b.jsonpCallback=c.jsonpCallback,_b.push(e)),g&&m.isFunction(f)&&f(g[0]),g=f=void 0}),"script"):void 0}),m.parseHTML=function(a,b,c){if(!a||"string"!=typeof a)return null;"boolean"==typeof b&&(c=b,b=!1),b=b||y;var d=u.exec(a),e=!c&&[];return d?[b.createElement(d[1])]:(d=m.buildFragment([a],b,e),e&&e.length&&m(e).remove(),m.merge([],d.childNodes))};var bc=m.fn.load;m.fn.load=function(a,b,c){if("string"!=typeof a&&bc)return bc.apply(this,arguments);var d,e,f,g=this,h=a.indexOf(" ");return h>=0&&(d=m.trim(a.slice(h,a.length)),a=a.slice(0,h)),m.isFunction(b)?(c=b,b=void 0):b&&"object"==typeof b&&(f="POST"),g.length>0&&m.ajax({url:a,type:f,dataType:"html",data:b}).done(function(a){e=arguments,g.html(d?m("<div>").append(m.parseHTML(a)).find(d):a)}).complete(c&&function(a,b){g.each(c,e||[a.responseText,b,a])}),this},m.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(a,b){m.fn[b]=function(a){return this.on(b,a)}}),m.expr.filters.animated=function(a){return m.grep(m.timers,function(b){return a===b.elem}).length};var cc=a.document.documentElement;function dc(a){return m.isWindow(a)?a:9===a.nodeType?a.defaultView||a.parentWindow:!1}m.offset={setOffset:function(a,b,c){var d,e,f,g,h,i,j,k=m.css(a,"position"),l=m(a),n={};"static"===k&&(a.style.position="relative"),h=l.offset(),f=m.css(a,"top"),i=m.css(a,"left"),j=("absolute"===k||"fixed"===k)&&m.inArray("auto",[f,i])>-1,j?(d=l.position(),g=d.top,e=d.left):(g=parseFloat(f)||0,e=parseFloat(i)||0),m.isFunction(b)&&(b=b.call(a,c,h)),null!=b.top&&(n.top=b.top-h.top+g),null!=b.left&&(n.left=b.left-h.left+e),"using"in b?b.using.call(a,n):l.css(n)}},m.fn.extend({offset:function(a){if(arguments.length)return void 0===a?this:this.each(function(b){m.offset.setOffset(this,a,b)});var b,c,d={top:0,left:0},e=this[0],f=e&&e.ownerDocument;if(f)return b=f.documentElement,m.contains(b,e)?(typeof e.getBoundingClientRect!==K&&(d=e.getBoundingClientRect()),c=dc(f),{top:d.top+(c.pageYOffset||b.scrollTop)-(b.clientTop||0),left:d.left+(c.pageXOffset||b.scrollLeft)-(b.clientLeft||0)}):d},position:function(){if(this[0]){var a,b,c={top:0,left:0},d=this[0];return"fixed"===m.css(d,"position")?b=d.getBoundingClientRect():(a=this.offsetParent(),b=this.offset(),m.nodeName(a[0],"html")||(c=a.offset()),c.top+=m.css(a[0],"borderTopWidth",!0),c.left+=m.css(a[0],"borderLeftWidth",!0)),{top:b.top-c.top-m.css(d,"marginTop",!0),left:b.left-c.left-m.css(d,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var a=this.offsetParent||cc;while(a&&!m.nodeName(a,"html")&&"static"===m.css(a,"position"))a=a.offsetParent;return a||cc})}}),m.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(a,b){var c=/Y/.test(b);m.fn[a]=function(d){return V(this,function(a,d,e){var f=dc(a);return void 0===e?f?b in f?f[b]:f.document.documentElement[d]:a[d]:void(f?f.scrollTo(c?m(f).scrollLeft():e,c?e:m(f).scrollTop()):a[d]=e)},a,d,arguments.length,null)}}),m.each(["top","left"],function(a,b){m.cssHooks[b]=La(k.pixelPosition,function(a,c){return c?(c=Ja(a,b),Ha.test(c)?m(a).position()[b]+"px":c):void 0})}),m.each({Height:"height",Width:"width"},function(a,b){m.each({padding:"inner"+a,content:b,"":"outer"+a},function(c,d){m.fn[d]=function(d,e){var f=arguments.length&&(c||"boolean"!=typeof d),g=c||(d===!0||e===!0?"margin":"border");return V(this,function(b,c,d){var e;return m.isWindow(b)?b.document.documentElement["client"+a]:9===b.nodeType?(e=b.documentElement,Math.max(b.body["scroll"+a],e["scroll"+a],b.body["offset"+a],e["offset"+a],e["client"+a])):void 0===d?m.css(b,c,g):m.style(b,c,d,g)},b,f?d:void 0,f,null)}})}),m.fn.size=function(){return this.length},m.fn.andSelf=m.fn.addBack,"function"==typeof define&&define.amd&&define("jquery",[],function(){return m});var ec=a.jQuery,fc=a.$;return m.noConflict=function(b){return a.$===m&&(a.$=fc),b&&a.jQuery===m&&(a.jQuery=ec),m},typeof b===K&&(a.jQuery=a.$=m),m});
</script>
<meta name="viewport" content="width=device-width, initial-scale=1" />
<style type="text/css">html{font-family:sans-serif;-webkit-text-size-adjust:100%;-ms-text-size-adjust:100%}body{margin:0}article,aside,details,figcaption,figure,footer,header,hgroup,main,menu,nav,section,summary{display:block}audio,canvas,progress,video{display:inline-block;vertical-align:baseline}audio:not([controls]){display:none;height:0}[hidden],template{display:none}a{background-color:transparent}a:active,a:hover{outline:0}abbr[title]{border-bottom:1px dotted}b,strong{font-weight:700}dfn{font-style:italic}h1{margin:.67em 0;font-size:2em}mark{color:#000;background:#ff0}small{font-size:80%}sub,sup{position:relative;font-size:75%;line-height:0;vertical-align:baseline}sup{top:-.5em}sub{bottom:-.25em}img{border:0}svg:not(:root){overflow:hidden}figure{margin:1em 40px}hr{height:0;-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box}pre{overflow:auto}code,kbd,pre,samp{font-family:monospace,monospace;font-size:1em}button,input,optgroup,select,textarea{margin:0;font:inherit;color:inherit}button{overflow:visible}button,select{text-transform:none}button,html input[type=button],input[type=reset],input[type=submit]{-webkit-appearance:button;cursor:pointer}button[disabled],html input[disabled]{cursor:default}button::-moz-focus-inner,input::-moz-focus-inner{padding:0;border:0}input{line-height:normal}input[type=checkbox],input[type=radio]{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;padding:0}input[type=number]::-webkit-inner-spin-button,input[type=number]::-webkit-outer-spin-button{height:auto}input[type=search]{-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box;-webkit-appearance:textfield}input[type=search]::-webkit-search-cancel-button,input[type=search]::-webkit-search-decoration{-webkit-appearance:none}fieldset{padding:.35em .625em .75em;margin:0 2px;border:1px solid silver}legend{padding:0;border:0}textarea{overflow:auto}optgroup{font-weight:700}table{border-spacing:0;border-collapse:collapse}td,th{padding:0}@media print{*,:after,:before{color:#000!important;text-shadow:none!important;background:0 0!important;-webkit-box-shadow:none!important;box-shadow:none!important}a,a:visited{text-decoration:underline}a[href]:after{content:" (" attr(href) ")"}abbr[title]:after{content:" (" attr(title) ")"}a[href^="javascript:"]:after,a[href^="#"]:after{content:""}blockquote,pre{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}img,tr{page-break-inside:avoid}img{max-width:100%!important}h2,h3,p{orphans:3;widows:3}h2,h3{page-break-after:avoid}.navbar{display:none}.btn>.caret,.dropup>.btn>.caret{border-top-color:#000!important}.label{border:1px solid #000}.table{border-collapse:collapse!important}.table td,.table th{background-color:#fff!important}.table-bordered td,.table-bordered th{border:1px solid #ddd!important}}@font-face{font-family:'Glyphicons Halflings';src:url(data:application/vnd.ms-fontobject;base64,n04AAEFNAAACAAIABAAAAAAABQAAAAAAAAABAJABAAAEAExQAAAAAAAAAAIAAAAAAAAAAAEAAAAAAAAAJxJ/LAAAAAAAAAAAAAAAAAAAAAAAACgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzAAAADgBSAGUAZwB1AGwAYQByAAAAeABWAGUAcgBzAGkAbwBuACAAMQAuADAAMAA5ADsAUABTACAAMAAwADEALgAwADAAOQA7AGgAbwB0AGMAbwBuAHYAIAAxAC4AMAAuADcAMAA7AG0AYQBrAGUAbwB0AGYALgBsAGkAYgAyAC4ANQAuADUAOAAzADIAOQAAADgARwBMAFkAUABIAEkAQwBPAE4AUwAgAEgAYQBsAGYAbABpAG4AZwBzACAAUgBlAGcAdQBsAGEAcgAAAAAAQlNHUAAAAAAAAAAAAAAAAAAAAAADAKncAE0TAE0ZAEbuFM3pjM/SEdmjKHUbyow8ATBE40IvWA3vTu8LiABDQ+pexwUMcm1SMnNryctQSiI1K5ZnbOlXKmnVV5YvRe6RnNMFNCOs1KNVpn6yZhCJkRtVRNzEufeIq7HgSrcx4S8h/v4vnrrKc6oCNxmSk2uKlZQHBii6iKFoH0746ThvkO1kJHlxjrkxs+LWORaDQBEtiYJIR5IB9Bi1UyL4Rmr0BNigNkMzlKQmnofBHviqVzUxwdMb3NdCn69hy+pRYVKGVS/1tnsqv4LL7wCCPZZAZPT4aCShHjHJVNuXbmMrY5LeQaGnvAkXlVrJgKRAUdFjrWEah9XebPeQMj7KS7DIBAFt8ycgC5PLGUOHSE3ErGZCiViNLL5ZARfywnCoZaKQCu6NuFX42AEeKtKUGnr/Cm2Cy8tpFhBPMW5Fxi4Qm4TkDWh4IWFDClhU2hRWosUWqcKLlgyXB+lSHaWaHiWlBAR8SeSgSPCQxdVQgzUixWKSTrIQEbU94viDctkvX+VSjJuUmV8L4CXShI11esnp0pjWNZIyxKHS4wVQ2ime1P4RnhvGw0aDN1OLAXGERsB7buFpFGGBAre4QEQR0HOIO5oYH305G+KspT/FupEGGafCCwxSe6ZUa+073rXHnNdVXE6eWvibUS27XtRzkH838mYLMBmYysZTM0EM3A1fbpCBYFccN1B/EnCYu/TgCGmr7bMh8GfYL+BfcLvB0gRagC09w9elfldaIy/hNCBLRgBgtCC7jAF63wLSMAfbfAlEggYU0bUA7ACCJmTDpEmJtI78w4/BO7dN7JR7J7ZvbYaUbaILSQsRBiF3HGk5fEg6p9unwLvn98r+vnsV+372uf1xBLq4qU/45fTuqaAP+pssmCCCTF0mhEow8ZXZOS8D7Q85JsxZ+Azok7B7O/f6J8AzYBySZQB/QHYUSA+EeQhEWiS6AIQzgcsDiER4MjgMBAWDV4AgQ3g1eBgIdweCQmCjJEMkJ+PKRWyFHHmg1Wi/6xzUgA0LREoKJChwnQa9B+5RQZRB3IlBlkAnxyQNaANwHMowzlYSMCBgnbpzvqpl0iTJNCQidDI9ZrSYNIRBhHtUa5YHMHxyGEik9hDE0AKj72AbTCaxtHPUaKZdAZSnQTyjGqGLsmBStCejApUhg4uBMU6mATujEl+KdDPbI6Ag4vLr+hjY6lbjBeoLKnZl0UZgRX8gTySOeynZVz1wOq7e1hFGYIq+MhrGxDLak0PrwYzSXtcuyhXEhwOYofiW+EcI/jw8P6IY6ed+etAbuqKp5QIapT77LnAe505lMuqL79a0ut4rWexzFttsOsLDy7zvtQzcq3U1qabe7tB0wHWVXji+zDbo8x8HyIRUbXnwUcklFv51fvTymiV+MXLSmGH9d9+aXpD5X6lao41anWGig7IwIdnoBY2ht/pO9mClLo4NdXHAsefqWUKlXJkbqPOFhMoR4aiA1BXqhRNbB2Xwi+7u/jpAoOpKJ0UX24EsrzMfHXViakCNcKjBxuQX8BO0ZqjJ3xXzf+61t2VXOSgJ8xu65QKgtN6FibPmPYsXbJRHHqbgATcSZxBqGiDiU4NNNsYBsKD0MIP/OfKnlk/Lkaid/O2NbKeuQrwOB2Gq3YHyr6ALgzym5wIBnsdC1ZkoBFZSQXChZvlesPqvK2c5oHHT3Q65jYpNxnQcGF0EHbvYqoFw60WNlXIHQF2HQB7zD6lWjZ9rVqUKBXUT6hrkZOle0RFYII0V5ZYGl1JAP0Ud1fZZMvSomBzJ710j4Me8mjQDwEre5Uv2wQfk1ifDwb5ksuJQQ3xt423lbuQjvoIQByQrNDh1JxGFkOdlJvu/gFtuW0wR4cgd+ZKesSV7QkNE2kw6AV4hoIuC02LGmTomyf8PiO6CZzOTLTPQ+HW06H+tx+bQ8LmDYg1pTFrp2oJXgkZTyeRJZM0C8aE2LpFrNVDuhARsN543/FV6klQ6Tv1OoZGXLv0igKrl/CmJxRmX7JJbJ998VSIPQRyDBICzl4JJlYHbdql30NvYcOuZ7a10uWRrgoieOdgIm4rlq6vNOQBuqESLbXG5lzdJGHw2m0sDYmODXbYGTfSTGRKpssTO95fothJCjUGQgEL4yKoGAF/0SrpUDNn8CBgBcSDQByAeNkCXp4S4Ro2Xh4OeaGRgR66PVOsU8bc6TR5/xTcn4IVMLOkXSWiXxkZQCbvKfmoAvQaKjO3EDKwkwqHChCDEM5loQRPd5ACBki1TjF772oaQhQbQ5C0lcWXPFOzrfsDGUXGrpxasbG4iab6eByaQkQfm0VFlP0ZsDkvvqCL6QXMUwCjdMx1ZOyKhTJ7a1GWAdOUcJ8RSejxNVyGs31OKMyRyBVoZFjqIkmKlLQ5eHMeEL4MkUf23cQ/1SgRCJ1dk4UdBT7OoyuNgLs0oCd8RnrEIb6QdMxT2QjD4zMrJkfgx5aDMcA4orsTtKCqWb/Veyceqa5OGSmB28YwH4rFbkQaLoUN8OQQYnD3w2eXpI4ScQfbCUZiJ4yMOIKLyyTc7BQ4uXUw6Ee6/xM+4Y67ngNBknxIPwuppgIhFcwJyr6EIj+LzNj/mfR2vhhRlx0BILZoAYruF0caWQ7YxO66UmeguDREAFHYuC7HJviRgVO6ruJH59h/C/PkgSle8xNzZJULLWq9JMDTE2fjGE146a1Us6PZDGYle6ldWRqn/pdpgHKNGrGIdkRK+KPETT9nKT6kLyDI8xd9A1FgWmXWRAIHwZ37WyZHOVyCadJEmMVz0MadMjDrPho+EIochkVC2xgGiwwsQ6DMv2P7UXqT4x7CdcYGId2BJQQa85EQKmCmwcRejQ9Bm4oATENFPkxPXILHpMPUyWTI5rjNOsIlmEeMbcOCEqInpXACYQ9DDxmFo9vcmsDblcMtg4tqBerNngkIKaFJmrQAPnq1dEzsMXcwjcHdfdCibcAxxA+q/j9m3LM/O7WJka4tSidVCjsvo2lQ/2ewyoYyXwAYyr2PlRoR5MpgVmSUIrM3PQxXPbgjBOaDQFIyFMJvx3Pc5RSYj12ySVF9fwFPQu2e2KWVoL9q3Ayv3IzpGHUdvdPdrNUdicjsTQ2ISy7QU3DrEytIjvbzJnAkmANXjAFERA0MUoPF3/5KFmW14bBNOhwircYgMqoDpUMcDtCmBE82QM2YtdjVLB4kBuKho/bcwQdeboqfQartuU3CsCf+cXkgYAqp/0Ee3RorAZt0AvvOCSI4JICIlGlsV0bsSid/NIEALAAzb6HAgyWHBps6xAOwkJIGcB82CxRQq4sJf3FzA70A+TRqcqjEMETCoez3mkPcpnoALs0ugJY8kQwrC+JE5ik3w9rzrvDRjAQnqgEVvdGrNwlanR0SOKWzxOJOvLJhcd8Cl4AshACUkv9czdMkJCVQSQhp6kp7StAlpVRpK0t0SW6LHeBJnE2QchB5Ccu8kxRghZXGIgZIiSj7gEKMJDClcnX6hgoqJMwiQDigIXg3ioFLCgDgjPtYHYpsF5EiA4kcnN18MZtOrY866dEQAb0FB34OGKHGZQjwW/WDHA60cYFaI/PjpzquUqdaYGcIq+mLez3WLFFCtNBN2QJcrlcoELgiPku5R5dSlJFaCEqEZle1AQzAKC+1SotMcBNyQUFuRHRF6OlimSBgjZeTBCwLyc6A+P/oFRchXTz5ADknYJHxzrJ5pGuIKRQISU6WyKTBBjD8WozmVYWIsto1AS5rxzKlvJu4E/vwOiKxRtCWsDM+eTHUrmwrCK5BIfMzGkD+0Fk5LzBs0jMYXktNDblB06LMNJ09U8pzSLmo14MS0OMjcdrZ31pyQqxJJpRImlSvfYAK8inkYU52QY2FPEVsjoWewpwhRp5yAuNpkqhdb7ku9Seefl2D0B8SMTFD90xi4CSOwwZy9IKkpMtI3FmFUg3/kFutpQGNc3pCR7gvC4sgwbupDu3DyEN+W6YGLNM21jpB49irxy9BSlHrVDlnihGKHwPrbVFtc+h1rVQKZduxIyojccZIIcOCmhEnC7UkY68WXKQgLi2JCDQkQWJRQuk60hZp0D3rtCTINSeY9Ej2kIKYfGxwOs4j9qMM7fYZiipzgcf7TamnehqdhsiMiCawXnz4xAbyCkLAx5EGbo3Ax1u3dUIKnTxIaxwQTHehPl3V491H0+bC5zgpGz7Io+mjdhKlPJ01EeMpM7UsRJMi1nGjmJg35i6bQBAAxjO/ENJubU2mg3ONySEoWklCwdABETcs7ck3jgiuU9pcKKpbgn+3YlzV1FzIkB6pmEDOSSyDfPPlQskznctFji0kpgZjW5RZe6x9kYT4KJcXg0bNiCyif+pZACCyRMmYsfiKmN9tSO65F0R2OO6ytlEhY5Sj6uRKfFxw0ijJaAx/k3QgnAFSq27/2i4GEBA+UvTJKK/9eISNvG46Em5RZfjTYLdeD8kdXHyrwId/DQZUaMCY4gGbke2C8vfjgV/Y9kkRQOJIn/xM9INZSpiBnqX0Q9GlQPpPKAyO5y+W5NMPSRdBCUlmuxl40ZfMCnf2Cp044uI9WLFtCi4YVxKjuRCOBWIb4XbIsGdbo4qtMQnNOQz4XDSui7W/N6l54qOynCqD3DpWQ+mpD7C40D8BZEWGJX3tlAaZBMj1yjvDYKwCJBa201u6nBKE5UE+7QSEhCwrXfbRZylAaAkplhBWX50dumrElePyNMRYUrC99UmcSSNgImhFhDI4BXjMtiqkgizUGCrZ8iwFxU6fQ8GEHCFdLewwxYWxgScAYMdMLmcZR6b7rZl95eQVDGVoUKcRMM1ixXQtXNkBETZkVVPg8LoSrdetHzkuM7DjZRHP02tCxA1fmkXKF3VzfN1pc1cv/8lbTIkkYpqKM9VOhp65ktYk+Q46myFWBapDfyWUCnsnI00QTBQmuFjMZTcd0V2NQ768Fhpby04k2IzNR1wKabuGJqYWwSly6ocMFGTeeI+ejsWDYgEvr66QgqdcIbFYDNgsm0x9UHY6SCd5+7tpsLpKdvhahIDyYmEJQCqMqtCF6UlrE5GXRmbu+vtm3BFSxI6ND6UxIE7GsGMgWqghXxSnaRJuGFveTcK5ZVSPJyjUxe1dKgI6kNF7EZhIZs8y8FVqwEfbM0Xk2ltORVDKZZM40SD3qQoQe0orJEKwPfZwm3YPqwixhUMOndis6MhbmfvLBKjC8sKKIZKbJk8L11oNkCQzCgvjhyyEiQSuJcgCQSG4Mocfgc0Hkwcjal1UNgP0CBPikYqBIk9tONv4kLtBswH07vUCjEaHiFGlLf8MgXKzSgjp2HolRRccAOh0ILHz9qlGgIFkwAnzHJRjWFhlA7ROwINyB5HFj59PRZHFor6voq7l23EPNRwdWhgawqbivLSjRA4htEYUFkjESu67icTg5S0aW1sOkCiIysfJ9UnIWevOOLGpepcBxy1wEhd2WI3AZg7sr9WBmHWyasxMcvY/iOmsLtHSWNUWEGk9hScMPShasUA1AcHOtRZlqMeQ0OzYS9vQvYUjOLrzP07BUAFikcJNMi7gIxEw4pL1G54TcmmmoAQ5s7TGWErJZ2Io4yQ0ljRYhL8H5e62oDtLF8aDpnIvZ5R3GWJyAugdiiJW9hQAVTsnCBHhwu7rkBlBX6r3b7ejEY0k5GGeyKv66v+6dg7mcJTrWHbtMywbedYqCQ0FPwoytmSWsL8WTtChZCKKzEF7vP6De4x2BJkkniMgSdWhbeBSLtJZR9CTHetK1xb34AYIJ37OegYIoPVbXgJ/qDQK+bfCtxQRVKQu77WzOoM6SGL7MaZwCGJVk46aImai9fmam+WpHG+0BtQPWUgZ7RIAlPq6lkECUhZQ2gqWkMYKcYMYaIc4gYCDFHYa2d1nzp3+J1eCBay8IYZ0wQRKGAqvCuZ/UgbQPyllosq+XtfKIZOzmeJqRazpmmoP/76YfkjzV2NlXTDSBYB04SVlNQsFTbGPk1t/I4Jktu0XSgifO2ozFOiwd/0SssJDn0dn4xqk4GDTTKX73/wQyBLdqgJ+Wx6AQaba3BA9CKEzjtQYIfAsiYamapq80LAamYjinlKXUkxdpIDk0puXUEYzSalfRibAeDAKpNiqQ0FTwoxuGYzRnisyTotdVTclis1LHRQCy/qqL8oUaQzWRxilq5Mi0IJGtMY02cGLD69vGjkj3p6pGePKI8bkBv5evq8SjjyU04vJR2cQXQwSJyoinDsUJHCQ50jrFTT7yRdbdYQMB3MYCb6uBzJ9ewhXYPAIZSXfeEQBZZ3GPN3Nbhh/wkvAJLXnQMdi5NYYZ5GHE400GS5rXkOZSQsdZgIbzRnF9ueLnsfQ47wHAsirITnTlkCcuWWIUhJSbpM3wWhXNHvt2xUsKKMpdBSbJnBMcihkoDqAd1Zml/R4yrzow1Q2A5G+kzo/RhRxQS2lCSDRV8LlYLBOOoo1bF4jwJAwKMK1tWLHlu9i0j4Ig8qVm6wE1DxXwAwQwsaBWUg2pOOol2dHxyt6npwJEdLDDVYyRc2D0HbcbLUJQj8gPevQBUBOUHXPrsAPBERICpnYESeu2OHotpXQxRGlCCtLdIsu23MhZVEoJg8Qumj/UMMc34IBqTKLDTp76WzL/dMjCxK7MjhiGjeYAC/kj/jY/Rde7hpSM1xChrog6yZ7OWTuD56xBJnGFE+pT2ElSyCnJcwVzCjkqeNLfMEJqKW0G7OFIp0G+9mh50I9o8k1tpCY0xYqFNIALgIfc2me4n1bmJnRZ89oepgLPT0NTMLNZsvSCZAc3TXaNB07vail36/dBySis4m9/DR8izaLJW6bWCkVgm5T+ius3ZXq4xI+GnbveLbdRwF2mNtsrE0JjYc1AXknCOrLSu7Te/r4dPYMCl5qtiHNTn+TPbh1jCBHH+dMJNhwNgs3nT+OhQoQ0vYif56BMG6WowAcHR3DjQolxLzyVekHj00PBAaW7IIAF1EF+uRIWyXjQMAs2chdpaKPNaB+kSezYt0+CA04sOg5vx8Fr7Ofa9sUv87h7SLAUFSzbetCCZ9pmyLt6l6/TzoA1/ZBG9bIUVHLAbi/kdBFgYGyGwRQGBpkqCEg2ah9UD6EedEcEL3j4y0BQQCiExEnocA3SZboh+epgd3YsOkHskZwPuQ5OoyA0fTA5AXrHcUOQF+zkJHIA7PwCDk1gGVmGUZSSoPhNf+Tklauz98QofOlCIQ/tCD4dosHYPqtPCXB3agggQQIqQJsSkB+qn0rkQ1toJjON/OtCIB9RYv3PqRA4C4U68ZMlZn6BdgEvi2ziU+TQ6NIw3ej+AtDwMGEZk7e2IjxUWKdAxyaw9OCwSmeADTPPleyk6UhGDNXQb++W6Uk4q6F7/rg6WVTo82IoCxSIsFDrav4EPHphD3u4hR53WKVvYZUwNCCeM4PMBWzK+EfIthZOkuAwPo5C5jgoZgn6dUdvx5rIDmd58cXXdKNfw3l+wM2UjgrDJeQHhbD7HW2QDoZMCujgIUkk5Fg8VCsdyjOtnGRx8wgKRPZN5dR0zPUyfGZFVihbFRniXZFOZGKPnEQzU3AnD1KfR6weHW2XS6KbPJxUkOTZsAB9vTVp3Le1F8q5l+DMcLiIq78jxAImD2pGFw0VHfRatScGlK6SMu8leTmhUSMy8Uhdd6xBiH3Gdman4tjQGLboJfqz6fL2WKHTmrfsKZRYX6BTDjDldKMosaSTLdQS7oDisJNqAUhw1PfTlnacCO8vl8706Km1FROgLDmudzxg+EWTiArtHgLsRrAXYWdB0NmToNCJdKm0KWycZQqb+Mw76Qy29iQ5up/X7oyw8QZ75kP5F6iJAJz6KCmqxz8fEa/xnsMYcIO/vEkGRuMckhr4rIeLrKaXnmIzlNLxbFspOphkcnJdnz/Chp/Vlpj2P7jJQmQRwGnltkTV5dbF9fE3/fxoSqTROgq9wFUlbuYzYcasE0ouzBo+dDCDzxKAfhbAZYxQiHrLzV2iVexnDX/QnT1fsT/xuhu1ui5qIytgbGmRoQkeQooO8eJNNZsf0iALur8QxZFH0nCMnjerYQqG1pIfjyVZWxhVRznmmfLG00BcBWJE6hzQWRyFknuJnXuk8A5FRDCulwrWASSNoBtR+CtGdkPwYN2o7DOw/VGlCZPusRBFXODQdUM5zeHDIVuAJBLqbO/f9Qua+pDqEPk230Sob9lEZ8BHiCorjVghuI0lI4JDgHGRDD/prQ84B1pVGkIpVUAHCG+iz3Bn3qm2AVrYcYWhock4jso5+J7HfHVj4WMIQdGctq3psBCVVzupQOEioBGA2Bk+UILT7+VoX5mdxxA5fS42gISQVi/HTzrgMxu0fY6hE1ocUwwbsbWcezrY2n6S8/6cxXkOH4prpmPuFoikTzY7T85C4T2XYlbxLglSv2uLCgFv8Quk/wdesUdWPeHYIH0R729JIisN9Apdd4eB10aqwXrPt+Su9mA8k8n1sjMwnfsfF2j3jMUzXepSHmZ/BfqXvzgUNQQWOXO8YEuFBh4QTYCkOAPxywpYu1VxiDyJmKVcmJPGWk/gc3Pov02StyYDahwmzw3E1gYC9wkupyWfDqDSUMpCTH5e5N8B//lHiMuIkTNw4USHrJU67bjXGqNav6PBuQSoqTxc8avHoGmvqNtXzIaoyMIQIiiUHIM64cXieouplhNYln7qgc4wBVAYR104kO+CvKqsg4yIUlFNThVUAKZxZt1XA34h3TCUUiXVkZ0w8Hh2R0Z5L0b4LZvPd/p1gi/07h8qfwHrByuSxglc9cI4QIg2oqvC/qm0i7tjPLTgDhoWTAKDO2ONW5oe+/eKB9vZB8K6C25yCZ9RFVMnb6NRdRjyVK57CHHSkJBfnM2/j4ODUwRkqrtBBCrDsDpt8jhZdXoy/1BCqw3sSGhgGGy0a5Jw6BP/TExoCmNFYjZl248A0osgPyGEmRA+fAsqPVaNAfytu0vuQJ7rk3J4kTDTR2AlCHJ5cls26opZM4w3jMULh2YXKpcqGBtuleAlOZnaZGbD6DHzMd6i2oFeJ8z9XYmalg1Szd/ocZDc1C7Y6vcALJz2lYnTXiWEr2wawtoR4g3jvWUU2Ngjd1cewtFzEvM1NiHZPeLlIXFbBPawxNgMwwAlyNSuGF3zizVeOoC9bag1qRAQKQE/EZBWC2J8mnXAN2aTBboZ7HewnObE8CwROudZHmUM5oZ/Ugd/JZQK8lvAm43uDRAbyW8gZ+ZGq0EVerVGUKUSm/Idn8AQHdR4m7bue88WBwft9mSCeMOt1ncBwziOmJYI2ZR7ewNMPiCugmSsE4EyQ+QATJG6qORMGd4snEzc6B4shPIo4G1T7PgSm8PY5eUkPdF8JZ0VBtadbHXoJgnEhZQaODPj2gpODKJY5Yp4DOsLBFxWbvXN755KWylJm+oOd4zEL9Hpubuy2gyyfxh8oEfFutnYWdfB8PdESLWYvSqbElP9qo3u6KTmkhoacDauMNNjj0oy40DFV7Ql0aZj77xfGl7TJNHnIwgqOkenruYYNo6h724+zUQ7+vkCpZB+pGA562hYQiDxHVWOq0oDQl/QsoiY+cuI7iWq/ZIBtHcXJ7kks+h2fCNUPA82BzjnqktNts+RLdk1VSu+tqEn7QZCCsvEqk6FkfiOYkrsw092J8jsfIuEKypNjLxrKA9kiA19mxBD2suxQKCzwXGws7kEJvlhUiV9tArLIdZW0IORcxEzdzKmjtFhsjKy/44XYXdI5noQoRcvjZ1RMPACRqYg2V1+OwOepcOknRLLFdYgTkT5UApt/JhLM3jeFYprZV+Zow2g8fP+U68hkKFWJj2yBbKqsrp25xkZX1DAjUw52IMYWaOhab8Kp05VrdNftqwRrymWF4OQSjbdfzmRZirK8FMJELEgER2PHjEAN9pGfLhCUiTJFbd5LBkOBMaxLr/A1SY9dXFz4RjzoU9ExfJCmx/I9FKEGT3n2cmzl2X42L3Jh+AbQq6sA+Ss1kitoa4TAYgKHaoybHUDJ51oETdeI/9ThSmjWGkyLi5QAGWhL0BG1UsTyRGRJOldKBrYJeB8ljLJHfATWTEQBXBDnQexOHTB+Un44zExFE4vLytcu5NwpWrUxO/0ZICUGM7hGABXym0V6ZvDST0E370St9MIWQOTWngeoQHUTdCJUP04spMBMS8LSker9cReVQkULFDIZDFPrhTzBl6sed9wcZQTbL+BDqMyaN3RJPh/anbx+Iv+qgQdAa3M9Z5JmvYlh4qop+Ho1F1W5gbOE9YKLgAnWytXElU4G8GtW47lhgFE6gaSs+gs37sFvi0PPVvA5dnCBgILTwoKd/+DoL9F6inlM7H4rOTzD79KJgKlZO/Zgt22UsKhrAaXU5ZcLrAglTVKJEmNJvORGN1vqrcfSMizfpsgbIe9zno+gBoKVXgIL/VI8dB1O5o/R3Suez/gD7M781ShjKpIIORM/nxG+jjhhgPwsn2IoXsPGPqYHXA63zJ07M2GPEykQwJBYLK808qYxuIew4frk52nhCsnCYmXiR6CuapvE1IwRB4/QftDbEn+AucIr1oxrLabRj9q4ae0+fXkHnteAJwXRbVkR0mctVSwEbqhJiMSZUp9DNbEDMmjX22m3ABpkrPQQTP3S1sib5pD2VRKRd+eNAjLYyT0hGrdjWJZy24OYXRoWQAIhGBZRxuBFMjjZQhpgrWo8SiFYbojcHO8V5DyscJpLTHyx9Fimassyo5U6WNtquUMYgccaHY5amgR3PQzq3ToNM5ABnoB9kuxsebqmYZm0R9qxJbFXCQ1UPyFIbxoUraTJFDpCk0Wk9GaYJKz/6oHwEP0Q14lMtlddQsOAU9zlYdMVHiT7RQP3XCmWYDcHCGbVRHGnHuwzScA0BaSBOGkz3lM8CArjrBsyEoV6Ys4qgDK3ykQQPZ3hCRGNXQTNNXbEb6tDiTDLKOyMzRhCFT+mAUmiYbV3YQVqFVp9dorv+TsLeCykS2b5yyu8AV7IS9cxcL8z4Kfwp+xJyYLv1OsxQCZwTB4a8BZ/5EdxTBJthApqyfd9u3ifr/WILTqq5VqgwMT9SOxbSGWLQJUUWCVi4k9tho9nEsbUh7U6NUsLmkYFXOhZ0kmamaJLRNJzSj/qn4Mso6zb6iLLBXoaZ6AqeWCjHQm2lztnejYYM2eubnpBdKVLORZhudH3JF1waBJKA9+W8EhMj3Kzf0L4vi4k6RoHh3Z5YgmSZmk6ns4fjScjAoL8GoOECgqgYEBYUGFVO4FUv4/YtowhEmTs0vrvlD/CrisnoBNDAcUi/teY7OctFlmARQzjOItrrlKuPO6E2Ox93L4O/4DcgV/dZ7qR3VBwVQxP1GCieA4RIpweYJ5FoYrHxqRBdJjnqbsikA2Ictbb8vE1GYIo9dacK0REgDX4smy6GAkxlH1yCGGsk+tgiDhNKuKu3yNrMdxafmKTF632F8Vx4BNK57GvlFisrkjN9WDAtjsWA0ENT2e2nETUb/n7qwhvGnrHuf5bX6Vh/n3xffU3PeHdR+FA92i6ufT3AlyAREoNDh6chiMWTvjKjHDeRhOa9YkOQRq1vQXEMppAQVwHCuIcV2g5rBn6GmZZpTR7vnSD6ZmhdSl176gqKTXu5E+YbfL0adwNtHP7dT7t7b46DVZIkzaRJOM+S6KcrzYVg+T3wSRFRQashjfU18NutrKa/7PXbtuJvpIjbgPeqd+pjmRw6YKpnANFSQcpzTZgpSNJ6J7uiagAbir/8tNXJ/OsOnRh6iuIexxrmkIneAgz8QoLmiaJ8sLQrELVK2yn3wOHp57BAZJhDZjTBzyoRAuuZ4eoxHruY1pSb7qq79cIeAdOwin4GdgMeIMHeG+FZWYaiUQQyC5b50zKjYw97dFjAeY2I4Bnl105Iku1y0lMA1ZHolLx19uZnRdILcXKlZGQx/GdEqSsMRU1BIrFqRcV1qQOOHyxOLXEGcbRtAEsuAC2V4K3p5mFJ22IDWaEkk9ttf5Izb2LkD1MnrSwztXmmD/Qi/EmVEFBfiKGmftsPwVaIoZanlKndMZsIBOskFYpDOq3QUs9aSbAAtL5Dbokus2G4/asthNMK5UQKCOhU97oaOYNGsTah+jfCKsZnTRn5TbhFX8ghg8CBYt/BjeYYYUrtUZ5jVij/op7V5SsbA4mYTOwZ46hqdpbB6Qvq3AS2HHNkC15pTDIcDNGsMPXaBidXYPHc6PJAkRh29Vx8KcgX46LoUQBhRM+3SW6Opll/wgxxsPgKJKzr5QCmwkUxNbeg6Wj34SUnEzOemSuvS2OetRCO8Tyy+QbSKVJcqkia+GvDefFwMOmgnD7h81TUtMn+mRpyJJ349HhAnoWFTejhpYTL9G8N2nVg1qkXBeoS9Nw2fB27t7trm7d/QK7Cr4uoCeOQ7/8JfKT77KiDzLImESHw/0wf73QeHu74hxv7uihi4fTX+XEwAyQG3264dwv17aJ5N335Vt9sdrAXhPOAv8JFvzqyYXwfx8WYJaef1gMl98JRFyl5Mv5Uo/oVH5ww5OzLFsiTPDns7fS6EURSSWd/92BxMYQ8sBaH+j+wthQPdVgDGpTfi+JQIWMD8xKqULliRH01rTeyF8x8q/GBEEEBrAJMPf25UQwi0b8tmqRXY7kIvNkzrkvRWLnxoGYEJsz8u4oOyMp8cHyaybb1HdMCaLApUE+/7xLIZGP6H9xuSEXp1zLIdjk5nBaMuV/yTDRRP8Y2ww5RO6d2D94o+6ucWIqUAvgHIHXhZsmDhjVLczmZ3ca0Cb3PpKwt2UtHVQ0BgFJsqqTsnzZPlKahRUkEu4qmkJt+kqdae76ViWe3STan69yaF9+fESD2lcQshLHWVu4ovItXxO69bqC5p1nZLvI8NdQB9s9UNaJGlQ5mG947ipdDA0eTIw/A1zEdjWquIsQXXGIVEH0thC5M+W9pZe7IhAVnPJkYCCXN5a32HjN6nsvokEqRS44tGIs7s2LVTvcrHAF+RVmI8L4HUYk4x+67AxSMJKqCg8zrGOgvK9kNMdDrNiUtSWuHFpC8/p5qIQrEo/H+1l/0cAwQ2nKmpWxKcMIuHY44Y6DlkpO48tRuUGBWT0FyHwSKO72Ud+tJUfdaZ4CWNijzZtlRa8+CkmO/EwHYfPZFU/hzjFWH7vnzHRMo+aF9u8qHSAiEkA2HjoNQPEwHsDKOt6hOoK3Ce/+/9boMWDa44I6FrQhdgS7OnNaSzwxWKZMcyHi6LN4WC6sSj0qm2PSOGBTvDs/GWJS6SwEN/ULwpb4LQo9fYjUfSXRwZkynUazlSpvX9e+G2zor8l+YaMxSEomDdLHGcD6YVQPegTaA74H8+V4WvJkFUrjMLGLlvSZQWvi8/QA7yzQ8GPno//5SJHRP/OqKObPCo81s/+6WgLqykYpGAgQZhVDEBPXWgU/WzFZjKUhSFInufPRiMAUULC6T11yL45ZrRoB4DzOyJShKXaAJIBS9wzLYIoCEcJKQW8GVCx4fihqJ6mshBUXSw3wWVj3grrHQlGNGhIDNNzsxQ3M+GWn6ASobIWC+LbYOC6UpahVO13Zs2zOzZC8z7FmA05JhUGyBsF4tsG0drcggIFzgg/kpf3+CnAXKiMgIE8Jk/Mhpkc8DUJEUzDSnWlQFme3d0sHZDrg7LavtsEX3cHwjCYA17pMTfx8Ajw9hHscN67hyo+RJQ4458RmPywXykkVcW688oVUrQhahpPRvTWPnuI0B+SkQu7dCyvLRyFYlC1LG1gRCIvn3rwQeINzZQC2KXq31FaR9UmVV2QeGVqBHjmE+VMd3b1fhCynD0pQNhCG6/WCDbKPyE7NRQzL3BzQAJ0g09aUzcQA6mUp9iZFK6Sbp/YbHjo++7/Wj8S4YNa+ZdqAw1hDrKWFXv9+zaXpf8ZTDSbiqsxnwN/CzK5tPkOr4tRh2kY3Bn9JtalbIOI4b3F7F1vPQMfoDcdxMS8CW9m/NCW/HILTUVWQIPiD0j1A6bo8vsv6P1hCESl2abrSJWDrq5sSzUpwoxaCU9FtJyYH4QFMxDBpkkBR6kn0LMPO+5EJ7Z6bCiRoPedRZ/P0SSdii7ZnPAtVwwHUidcdyspwncz5uq6vvm4IEDbJVLUFCn/LvIHfooUBTkFO130FC7CmmcrKdgDJcid9mvVzsDSibOoXtIf9k6ABle3PmIxejodc4aob0QKS432srrCMndbfD454q52V01G4q913mC5HOsTzWF4h2No1av1VbcUgWAqyoZl+11PoFYnNv2HwAODeNRkHj+8SF1fcvVBu6MrehHAZK1Gm69ICcTKizykHgGFx7QdowTVAsYEF2tVc0Z6wLryz2FI1sc5By2znJAAmINndoJiB4sfPdPrTC8RnkW7KRCwxC6YvXg5ahMlQuMpoCSXjOlBy0Kij+bsCYPbGp8BdCBiLmLSAkEQRaieWo1SYvZIKJGj9Ur/eWHjiB7SOVdqMAVmpBvfRiebsFjger7DC+8kRFGtNrTrnnGD2GAJb8rQCWkUPYHhwXsjNBSkE6lGWUj5QNhK0DMNM2l+kXRZ0KLZaGsFSIdQz/HXDxf3/TE30+DgBKWGWdxElyLccJfEpjsnszECNoDGZpdwdRgCixeg9L4EPhH+RptvRMVRaahu4cySjS3P5wxAUCPkmn+rhyASpmiTaiDeggaIxYBmtLZDDhiWIJaBgzfCsAGUF1Q1SFZYyXDt9skCaxJsxK2Ms65dmdp5WAZyxik/zbrTQk5KmgxCg/f45L0jywebOWUYFJQAJia7XzCV0x89rpp/f3AVWhSPyTanqmik2SkD8A3Ml4NhIGLAjBXtPShwKYfi2eXtrDuKLk4QlSyTw1ftXgwqA2jUuopDl+5tfUWZNwBpEPXghzbBggYCw/dhy0ntds2yeHCDKkF/YxQjNIL/F/37jLPHCKBO9ibwYCmuxImIo0ijV2Wbg3kSN2psoe8IsABv3RNFaF9uMyCtCYtqcD+qNOhwMlfARQUdJ2tUX+MNJqOwIciWalZsmEjt07tfa8ma4cji9sqz+Q9hWfmMoKEbIHPOQORbhQRHIsrTYlnVTNvcq1imqmmPDdVDkJgRcTgB8Sb6epCQVmFZe+jGDiNJQLWnfx+drTKYjm0G8yH0ZAGMWzEJhUEQ4Maimgf/bkvo8PLVBsZl152y5S8+HRDfZIMCbYZ1WDp4yrdchOJw8k6R+/2pHmydK4NIK2PHdFPHtoLmHxRDwLFb7eB+M4zNZcB9NrAgjVyzLM7xyYSY13ykWfIEEd2n5/iYp3ZdrCf7fL+en+sIJu2W7E30MrAgZBD1rAAbZHPgeAMtKCg3NpSpYQUDWJu9bT3V7tOKv+NRiJc8JAKqqgCA/PNRBR7ChpiEulyQApMK1AyqcWnpSOmYh6yLiWkGJ2mklCSPIqN7UypWj3dGi5MvsHQ87MrB4VFgypJaFriaHivwcHIpmyi5LhNqtem4q0n8awM19Qk8BOS0EsqGscuuydYsIGsbT5GHnERUiMpKJl4ON7qjB4fEqlGN/hCky89232UQCiaeWpDYCJINXjT6xl4Gc7DxRCtgV0i1ma4RgWLsNtnEBRQFqZggCLiuyEydmFd7WlogpkCw5G1x4ft2psm3KAREwVwr1Gzl6RT7FDAqpVal34ewVm3VH4qn5mjGj+bYL1NgfLNeXDwtmYSpwzbruDKpTjOdgiIHDVQSb5/zBgSMbHLkxWWgghIh9QTFSDILixVwg0Eg1puooBiHAt7DzwJ7m8i8/i+jHvKf0QDnnHVkVTIqMvIQImOrzCJwhSR7qYB5gSwL6aWL9hERHCZc4G2+JrpgHNB8eCCmcIWIQ6rSdyPCyftXkDlErUkHafHRlkOIjxGbAktz75bnh50dU7YHk+Mz7wwstg6RFZb+TZuSOx1qqP5C66c0mptQmzIC2dlpte7vZrauAMm/7RfBYkGtXWGiaWTtwvAQiq2oD4YixPLXE2khB2FRaNRDTk+9sZ6K74Ia9VntCpN4BhJGJMT4Z5c5FhSepRCRWmBXqx+whVZC4me4saDs2iNqXMuCl6iAZflH8fscC1sTsy4PHeC+XYuqMBMUun5YezKbRKmEPwuK+CLzijPEQgfhahQswBBLfg/GBgBiI4QwAqzJkkyYAWtjzSg2ILgMAgqxYfwERRo3zruBL9WOryUArSD8sQOcD7fvIODJxKFS615KFPsb68USBEPPj1orNzFY2xoTtNBVTyzBhPbhFH0PI5AtlJBl2aSgNPYzxYLw7XTDBDinmVoENwiGzmngrMo8OmnRP0Z0i0Zrln9DDFcnmOoBZjABaQIbPOJYZGqX+RCMlDDbElcjaROLDoualmUIQ88Kekk3iM4OQrADcxi3rJguS4MOIBIgKgXrjd1WkbCdqxJk/4efRIFsavZA7KvvJQqp3Iid5Z0NFc5aiMRzGN3vrpBzaMy4JYde3wr96PjN90AYOIbyp6T4zj8LoE66OGcX1Ef4Z3KoWLAUF4BTg7ug/AbkG5UNQXAMkQezujSHeir2uTThgd3gpyzDrbnEdDRH2W7U6PeRvBX1ZFMP5RM+Zu6UUZZD8hDPHldVWntTCNk7To8IeOW9yn2wx0gmurwqC60AOde4r3ETi5pVMSDK8wxhoGAoEX9NLWHIR33VbrbMveii2jAJlrxwytTHbWNu8Y4N8vCCyZjAX/pcsfwXbLze2+D+u33OGBoJyAAL3jn3RuEcdp5If8O+a4NKWvxOTyDltG0IWoHhwVGe7dKkCWFT++tm+haBCikRUUMrMhYKZJKYoVuv/bsJzO8DwfVIInQq3g3BYypiz8baogH3r3GwqCwFtZnz4xMjAVOYnyOi5HWbFA8n0qz1OjSpHWFzpQOpvkNETZBGpxN8ybhtqV/DMUxd9uFZmBfKXMCn/SqkWJyKPnT6lq+4zBZni6fYRByJn6OK+OgPBGRAJluwGSk4wxjOOzyce/PKODwRlsgrVkdcsEiYrqYdXo0Er2GXi2GQZd0tNJT6c9pK1EEJG1zgDJBoTVuCXGAU8BKTvCO/cEQ1Wjk3Zzuy90JX4m3O5IlxVFhYkSUwuQB2up7jhvkm+bddRQu5F9s0XftGEJ9JSuSk+ZachCbdU45fEqbugzTIUokwoAKvpUQF/CvLbWW5BNQFqFkJg2f30E/48StNe5QwBg8zz3YAJ82FZoXBxXSv4QDooDo79NixyglO9AembuBcx5Re3CwOKTHebOPhkmFC7wNaWtoBhFuV4AkEuJ0J+1pT0tLkvFVZaNzfhs/Kd3+A9YsImlO4XK4vpCo/elHQi/9gkFg07xxnuXLt21unCIpDV+bbRxb7FC6nWYTsMFF8+1LUg4JFjVt3vqbuhHmDKbgQ4e+RGizRiO8ky05LQGMdL2IKLSNar0kNG7lHJMaXr5mLdG3nykgj6vB/KVijd1ARWkFEf3yiUw1v/WaQivVUpIDdSNrrKbjO5NPnxz6qTTGgYg03HgPhDrCFyYZTi3XQw3HXCva39mpLNFtz8AiEhxAJHpWX13gCTAwgm9YTvMeiqetdNQv6IU0hH0G+ZManTqDLPjyrOse7WiiwOJCG+J0pZYULhN8NILulmYYvmVcV2MjAfA39sGKqGdjpiPo86fecg65UPyXDIAOyOkCx5NQsLeD4gGVjTVDwOHWkbbBW0GeNjDkcSOn2Nq4cEssP54t9D749A7M1AIOBl0Fi0sSO5v3P7LCBrM6ZwFY6kp2FX6AcbGUdybnfChHPyu6WlRZ2Fwv9YM0RMI7kISRgR8HpQSJJOyTfXj/6gQKuihPtiUtlCQVPohUgzfezTg8o1b3n9pNZeco1QucaoXe40Fa5JYhqdTspFmxGtW9h5ezLFZs3j/N46f+S2rjYNC2JySXrnSAFhvAkz9a5L3pza8eYKHNoPrvBRESpxYPJdKVUxBE39nJ1chrAFpy4MMkf0qKgYALctGg1DQI1kIymyeS2AJNT4X240d3IFQb/0jQbaHJ2YRK8A+ls6WMhWmpCXYG5jqapGs5/eOJErxi2/2KWVHiPellTgh/fNl/2KYPKb7DUcAg+mCOPQFCiU9Mq/WLcU1xxC8aLePFZZlE+PCLzf7ey46INWRw2kcXySR9FDgByXzfxiNKwDFbUSMMhALPFSedyjEVM5442GZ4hTrsAEvZxIieSHGSgkwFh/nFNdrrFD4tBH4Il7fW6ur4J8Xaz7RW9jgtuPEXQsYk7gcMs2neu3zJwTyUerHKSh1iTBkj2YJh1SSOZL5pLuQbFFAvyO4k1Hxg2h99MTC6cTUkbONQIAnEfGsGkNFWRbuRyyaEZInM5pij73EA9rPIUfU4XoqQpHT9THZkW+oKFLvpyvTBMM69tN1Ydwv1LIEhHsC+ueVG+w+kyCPsvV3erRikcscHjZCkccx6VrBkBRusTDDd8847GA7p2Ucy0y0HdSRN6YIBciYa4vuXcAZbQAuSEmzw+H/AuOx+aH+tBL88H57D0MsqyiZxhOEQkF/8DR1d2hSPMj/sNOa5rxcUnBgH8ictv2J+cb4BA4v3MCShdZ2vtK30vAwkobnEWh7rsSyhmos3WC93Gn9C4nnAd/PjMMtQfyDNZsOPd6XcAsnBE/mRHtHEyJMzJfZFLE9OvQa0i9kUmToJ0ZxknTgdl/XPV8xoh0K7wNHHsnBdvFH3sv52lU7UFteseLG/VanIvcwycVA7+BE1Ulyb20BvwUWZcMTKhaCcmY3ROpvonVMV4N7yBXTL7IDtHzQ4CCcqF66LjF3xUqgErKzolLyCG6Kb7irP/MVTCCwGRxfrPGpMMGvPLgJ881PHMNMIO09T5ig7AzZTX/5PLlwnJLDAPfuHynSGhV4tPqR3gJ4kg4c06c/F1AcjGytKm2Yb5jwMotF7vro4YDLWlnMIpmPg36NgAZsGA0W1spfLSue4xxat0Gdwd0lqDBOgIaMANykwwDKejt5YaNtJYIkrSgu0KjIg0pznY0SCd1qlC6R19g97UrWDoYJGlrvCE05J/5wkjpkre727p5PTRX5FGrSBIfJqhJE/IS876PaHFkx9pGTH3oaY3jJRvLX9Iy3Edoar7cFvJqyUlOhAEiOSAyYgVEGkzHdug+oRHIEOXAExMiTSKU9A6nmRC8mp8iYhwWdP2U/5EkFAdPrZw03YA3gSyNUtMZeh7dDCu8pF5x0VORCTgKp07ehy7NZqKTpIC4UJJ89lnboyAfy5OyXzXtuDRbtAFjZRSyGFTpFrXwkpjSLIQIG3N0Vj4BtzK3wdlkBJrO18MNsgseR4BysJilI0wI6ZahLhBFA0XBmV8d4LUzEcNVb0xbLjLTETYN8OEVqNxkt10W614dd1FlFFVTIgB7/BQQp1sWlNolpIu4ekxUTBV7NmxOFKEBmmN+nA7pvF78/RII5ZHA09OAiE/66MF6HQ+qVEJCHxwymukkNvzqHEh52dULPbVasfQMgTDyBZzx4007YiKdBuUauQOt27Gmy8ISclPmEUCIcuLbkb1mzQSqIa3iE0PJh7UMYQbkpe+hXjTJKdldyt2mVPwywoODGJtBV1lJTgMsuSQBlDMwhEKIfrvsxGQjHPCEfNfMAY2oxvyKcKPUbQySkKG6tj9AQyEW3Q5rpaDJ5Sns9ScLKeizPRbvWYAw4bXkrZdmB7CQopCH8NAmqbuciZChHN8lVGaDbCnmddnqO1PQ4ieMYfcSiBE5zzMz+JV/4eyzrzTEShvqSGzgWimkNxLvUj86iAwcZuIkqdB0VaIB7wncLRmzHkiUQpPBIXbDDLHBlq7vp9xwuC9AiNkIptAYlG7Biyuk8ILdynuUM1cHWJgeB+K3wBP/ineogxkvBNNQ4AkW0hvpBOQGFfeptF2YTR75MexYDUy7Q/9uocGsx41O4IZhViw/2FvAEuGO5g2kyXBUijAggWM08bRhXg5ijgMwDJy40QeY/cQpUDZiIzmvskQpO5G1zyGZA8WByjIQU4jRoFJt56behxtHUUE/om7Rj2psYXGmq3llVOCgGYKNMo4pzwntITtapDqjvQtqpjaJwjHmDzSVGLxMt12gEXAdLi/caHSM3FPRGRf7dB7YC+cD2ho6oL2zGDCkjlf/DFoQVl8GS/56wur3rdV6ggtzZW60MRB3g+U1W8o8cvqIpMkctiGVMzXUFI7FacFLrgtdz4mTEr4aRAaQ2AFQaNeG7GX0yOJgMRYFziXdJf24kg/gBQIZMG/YcPEllRTVNoDYR6oSJ8wQNLuihfw81UpiKPm714bZX1KYjcXJdfclCUOOpvTxr9AAJevTY4HK/G7F3mUc3GOAKqh60zM0v34v+ELyhJZqhkaMA8UMMOU90f8RKEJFj7EqepBVwsRiLbwMo1J2zrE2UYJnsgIAscDmjPjnzI8a719Wxp757wqmSJBjXowhc46QN4RwKIxqEE6E5218OeK7RfcpGjWG1jD7qND+/GTk6M56Ig4yMsU6LUW1EWE+fIYycVV1thldSlbP6ltdC01y3KUfkobkt2q01YYMmxpKRvh1Z48uNKzP/IoRIZ/F6buOymSnW8gICitpJjKWBscSb9JJKaWkvEkqinAJ2kowKoqkqZftRqfRQlLtKoqvTRDi2vg/RrPD/d3a09J8JhGZlEkOM6znTsoMCsuvTmywxTCDhw5dd0GJOHCMPbsj3QLkTE3MInsZsimDQ3HkvthT7U9VA4s6G07sID0FW4SHJmRGwCl+Mu4xf0ezqeXD2PtPDnwMPo86sbwDV+9PWcgFcARUVYm3hrFQrHcgMElFGbSM2A1zUYA3baWfheJp2AINmTJLuoyYD/OwA4a6V0ChBN97E8YtDBerUECv0u0TlxR5yhJCXvJxgyM73Bb6pyq0jTFJDZ4p1Am1SA6sh8nADd1hAcGBMfq4d/UfwnmBqe0Jun1n1LzrgKuZMAnxA3NtCN7Klf4BH+14B7ibBmgt0TGUafVzI4uKlpF7v8NmgNjg90D6QE3tbx8AjSAC+OA1YJvclyPKgT27QpIEgVYpbPYGBsnyCNrGz9XUsCHkW1QAHgL2STZk12QGqmvAB0NFteERkvBIH7INDsNW9KKaAYyDMdBEMzJiWaJHZALqDxQDWRntumSDPcplyFiI1oDpT8wbwe01AHhW6+vAUUBoGhY3CT2tgwehdPqU/4Q7ZLYvhRl/ogOvR9O2+wkkPKW5vCTjD2fHRYXONCoIl4Jh1bZY0ZE1O94mMGn/dFSWBWzQ/VYk+Gezi46RgiDv3EshoTmMSlioUK6MQEN8qeyK6FRninyX8ZPeUWjjbMJChn0n/yJvrq5bh5UcCAcBYSafTFg7p0jDgrXo2QWLb3WpSOET/Hh4oSadBTvyDo10IufLzxiMLAnbZ1vcUmj3w7BQuIXjEZXifwukVxrGa9j+DXfpi12m1RbzYLg9J2wFergEwOxFyD0/JstNK06ZN2XdZSGWxcJODpQHOq4iKqjqkJUmPu1VczL5xTGUfCgLEYyNBCCbMBFT/cUP6pE/mujnHsSDeWxMbhrNilS5MyYR0nJyzanWXBeVcEQrRIhQeJA6Xt4f2eQESNeLwmC10WJVHqwx8SSyrtAAjpGjidcj1E2FYN0LObUcFQhafUKTiGmHWRHGsFCB+HEXgrzJEB5bp0QiF8ZHh11nFX8AboTD0PS4O1LqF8XBks2MpjsQnwKHF6HgaKCVLJtcr0XjqFMRGfKv8tmmykhLRzu+vqQ02+KpJBjaLt9ye1Ab+BbEBhy4EVdIJDrL2naV0o4wU8YZ2Lq04FG1mWCKC+UwkXOoAjneU/xHplMQo2cXUlrVNqJYczgYlaOEczVCs/OCgkyvLmTmdaBJc1iBLuKwmr6qtRnhowngsDxhzKFAi02tf8bmET8BO27ovJKF1plJwm3b0JpMh38+xsrXXg7U74QUM8ZCIMOpXujHntKdaRtsgyEZl5MClMVMMMZkZLNxH9+b8fH6+b8Lev30A9TuEVj9CqAdmwAAHBPbfOBFEATAPZ2CS0OH1Pj/0Q7PFUcC8hDrxESWdfgFRm+7vvWbkEppHB4T/1ApWnlTIqQwjcPl0VgS1yHSmD0OdsCVST8CQVwuiew1Y+g3QGFjNMzwRB2DSsAk26cmA8lp2wIU4p93AUBiUHFGOxOajAqD7Gm6NezNDjYzwLOaSXRBYcWipTSONHjUDXCY4mMI8XoVCR/Rrs/JLKXgEx+qkmeDlFOD1/yTQNDClRuiUyKYCllfMiQiyFkmuTz2vLsBNyRW+xz+5FElFxWB28VjYIGZ0Yd+5wIjkcoMaggxswbT0pCmckRAErbRlIlcOGdBo4djTNO8FAgQ+lT6vPS60BwTRSUAM3ddkEAZiwtEyArrkiDRnS7LJ+2hwbzd2YDQagSgACpsovmjil5wfPuXq3GuH0CyE7FK3M4FgRaFoIkaodORrPx1+JpI9psyNYIFuJogZa0/1AhOWdlHQxdAgbwacsHqPZo8u/ngAH2GmaTdhYnBfSDbBfh8CHq6Bx5bttP2+RdM+MAaYaZ0Y/ADkbNCZuAyAVQa2OcXOeICmDn9Q/eFkDeFQg5MgHEDXq/tVjj+jtd26nhaaolWxs1ixSUgOBwrDhRIGOLyOVk2/Bc0UxvseQCO2pQ2i+Krfhu/WeBovNb5dJxQtJRUDv2mCwYVpNl2efQM9xQHnK0JwLYt/U0Wf+phiA4uw8G91slC832pmOTCAoZXohg1fewCZqLBhkOUBofBWpMPsqg7XEXgPfAlDo2U5WXjtFdS87PIqClCK5nW6adCeXPkUiTGx0emOIDQqw1yFYGHEVx20xKjJVYe0O8iLmnQr3FA9nSIQilUKtJ4ZAdcTm7+ExseJauyqo30hs+1qSW211A1SFAOUgDlCGq7eTIcMAeyZkV1SQJ4j/e1Smbq4HcjqgFbLAGLyKxlMDMgZavK5NAYH19Olz3la/QCTiVelFnU6O/GCvykqS/wZJDhKN9gBtSOp/1SP5VRgJcoVj+kmf2wBgv4gjrgARBWiURYx8xENV3bEVUAAWWD3dYDKAIWk5opaCFCMR5ZjJExiCAw7gYiSZ2rkyTce4eNMY3lfGn+8p6+vBckGlKEXnA6Eota69OxDO9oOsJoy28BXOR0UoXNRaJD5ceKdlWMJlOFzDdZNpc05tkMGQtqeNF2lttZqNco1VtwXgRstLSQ6tSPChgqtGV5h2DcDReIQadaNRR6AsAYKL5gSFsCJMgfsaZ7DpKh8mg8Wz8V7H+gDnLuMxaWEIUPevIbClgap4dqmVWSrPgVYCzAoZHIa5z2Ocx1D/GvDOEqMOKLrMefWIbSWHZ6jbgA8qVBhYNHpx0P+jAgN5TB3haSifDcApp6yymEi6Ij/GsEpDYUgcHATJUYDUAmC1SCkJ4cuZXSAP2DEpQsGUjQmKJfJOvlC2x/pChkOyLW7KEoMYc5FDC4v2FGqSoRWiLsbPCiyg1U5yiHZVm1XLkHMMZL11/yxyw0UnGig3MFdZklN5FI/qiT65T+jOXOdO7XbgWurOAZR6Cv9uu1cm5LjkXX4xi6mWn5r5NjBS0gTliHhMZI2WNqSiSphEtiCAwnafS11JhseDGHYQ5+bqWiAYiAv6Jsf79/VUs4cIl+n6+WOjcgB/2l5TreoAV2717JzZbQIR0W1cl/dEqCy5kJ3ZSIHuU0vBoHooEpiHeQWVkkkOqRX27eD1FWw4BfO9CJDdKoSogQi3hAAwsPRFrN5RbX7bqLdBJ9JYMohWrgJKHSjVl1sy2xAG0E3sNyO0oCbSGOxCNBRRXTXenYKuwAoDLfnDcQaCwehUOIDiHAu5m5hMpKeKM4sIo3vxACakIxKoH2YWF2QM84e6F5C5hJU4g8uxuFOlAYnqtwxmHyNEawLW/PhoawJDrGAP0JYWHgAVUByo/bGdiv2T2EMg8gsS14/rAdzlOYazFE7w4OzxeKiWdm3nSOnQRRKXSlVo8HEAbBfyJMKqoq+SCcTSx5NDtbFwNlh8VhjGGDu7JG5/TAGAvniQSSUog0pNzTim8Owc6QTuSKSTXlQqwV3eiEnklS3LeSXYPXGK2VgeZBqNcHG6tZHvA3vTINhV0ELuQdp3t1y9+ogD8Kk/W7QoRN1UWPqM4+xdygkFDPLoTaumKReKiLWoPHOfY54m3qPx4c+4pgY3MRKKbljG8w4wvz8pxk3AqKsy4GMAkAtmRjRMsCxbb4Q2Ds0Ia9ci8cMT6DmsJG00XaHCIS+o3F8YVVeikw13w+OEDaCYYhC0ZE54kA4jpjruBr5STWeqQG6M74HHL6TZ3lXrd99ZX++7LhNatQaZosuxEf5yRA15S9gPeHskBIq3Gcw81AGb9/O53DYi/5CsQ51EmEh8Rkg4vOciClpy4d04eYsfr6fyQkBmtD+P8sNh6e+XYHJXT/lkXxT4KXU5F2sGxYyzfniMMQkb9OjDN2C8tRRgTyL7GwozH14PrEUZc6oz05Emne3Ts5EG7WolDmU8OB1LDG3VrpQxp+pT0KYV5dGtknU64JhabdqcVQbGZiAxQAnvN1u70y1AnmvOSPgLI6uB4AuDGhmAu3ATkJSw7OtS/2ToPjqkaq62/7WFG8advGlRRqxB9diP07JrXowKR9tpRa+jGJ91zxNTT1h8I2PcSfoUPtd7NejVoH03EUcqSBuFZPkMZhegHyo2ZAITovmm3zAIdGFWxoNNORiMRShgwdYwFzkPw5PA4a5MIIQpmq+nsp3YMuXt/GkXxLx/P6+ZJS0lFyz4MunC3eWSGE8xlCQrKvhKUPXr0hjpAN9ZK4PfEDrPMfMbGNWcHDzjA7ngMxTPnT7GMHar+gMQQ3NwHCv4zH4BIMYvzsdiERi6gebRmerTsVwZJTRsL8dkZgxgRxmpbgRcud+YlCIRpPwHShlUSwuipZnx9QCsEWziVazdDeKSYU5CF7UVPAhLer3CgJOQXl/zh575R5rsrmRnKAzq4POFdgbYBuEviM4+LVC15ssLNFghbTtHWerS1hDt5s4qkLUha/qpZXhWh1C6lTQAqCNQnaDjS7UGFBC6wTu8yFnKJnExCnAs3Ok9yj5KpfZESQ4lTy5pTGTnkAUpxI+yjEldJfSo4y0QhG4i4IwkRFGcjWY8+EzgYYJUK7BXQksLxAww/YYWBMhJILB9e8ePEJ4OP7z+4/wOQDl64iOYDp26DaONPxpKtBxq/aTzRGarm3VkPYTLJKx6Z/Mw2YbBGseJhPMwhhNswrIkyvV2BYzrvZbxLpKwcWJhYmFtVZ+lPEq91FzVp1HlQY1bZVLqeNR9SAUn6n0E28k/UuGkNpP1DBI5ch/EehZfjUQ9aE41NhETExoPT2gGQz0IhWJbEOvTQ4wgcXCHHFBhewYUiFHuhRSAUVmEHeCRQHQkXGFwkAgyzREJCVN7TRnTon36Zw3tPhx4EALwNdwDv+J41YSP4B2CQqz0EFgARZ4ESgBHQgROwAVn9GTI+HYexTUevLUeta4/DqKrbMVS+Yqb8hUwYCrlgKtmAq1YCrFgKrd4qpXiqZcKn1oqdWipjYKpWwVPVYqW6xUpVipKqFR3QKjagVEtAqHpxUMTitsnFaJOKx2cVhswq35RVpyiq9lFVNIKnOQVMkgqtYxVNxiqQjFS7GKlSIVIsQqPIhUWwioigFQ++KkN8VHr49HDw9Ebo9EDo9DTo9Crg9BDg9/Wx7gWx7YWwlobYrOGxWPNisAaAHEyALpkAVDIAeWAArsABVXACYuAD5cAF6wAKFQAQqgAbVAAsoAAlQAUaYAfkwAvogBWQACOgAD9AAHSAAKT4GUdMiOvFngBTwCn2AZ7Dv6B6k/90B8+yRnkV144AIBoAMTQATGgAjNAA4YABgwABZgB/mQCwyAVlwCguASlwCEuAQFwB4uAMlwBYuAJlQAUVAAhUD2KgdpUDaJgaRMDFJgX5MC1JgWJEAokQCWRAHxEAWkQBMRADpEAMkQAYROAEecC484DRpwBDTnwNOdw05tjTmiNOYwtswhYFwLA7BYG4LA2BYGOLAwRYFuLAsxYFQJAohIEyJAMwkAwiQC0JAJgkAeiQBkJAFokAPCQA0JABwcD4Dgc4cDdDgaYcDIDgYgUC6CgWgUClCgUYUAVBQBOFAEYMALgwAgDA9QYAdIn8AZzeBB2L5EcWrenUT1KXienEsuJJ7x5U8XlTjc1NVzUyXFTGb1LlpUtWlTDIjqwE4LsagowoCi2gJLKAkpoBgJQNpAIhNqaEoneI6kiiqQ6Go/n6j0cS+a2gEU8gIHJ+BwfgZX4GL+Bd/gW34FZ+BS/gUH4FN6BTegTvoEv6BJegRnYEF2A79gOvYDl2BdEjCkqkGtwXp0LNToIskOTXzh/F062yJ7AAAAEDAWAAABWhJ+KPEIJgBFxMVP7w2QJBGHASQnOBKXKFIdUK4igKA9IEaYJg);src:url(data:application/vnd.ms-fontobject;base64,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) format('embedded-opentype'),url(data:application/font-woff;base64,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) format('woff'),url(data:application/x-font-truetype;base64,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) format('truetype'),url(data:image/svg+xml;base64,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) format('svg')}.glyphicon{position:relative;top:1px;display:inline-block;font-family:'Glyphicons Halflings';font-style:normal;font-weight:400;line-height:1;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale}.glyphicon-asterisk:before{content:"\2a"}.glyphicon-plus:before{content:"\2b"}.glyphicon-eur:before,.glyphicon-euro:before{content:"\20ac"}.glyphicon-minus:before{content:"\2212"}.glyphicon-cloud:before{content:"\2601"}.glyphicon-envelope:before{content:"\2709"}.glyphicon-pencil:before{content:"\270f"}.glyphicon-glass:before{content:"\e001"}.glyphicon-music:before{content:"\e002"}.glyphicon-search:before{content:"\e003"}.glyphicon-heart:before{content:"\e005"}.glyphicon-star:before{content:"\e006"}.glyphicon-star-empty:before{content:"\e007"}.glyphicon-user:before{content:"\e008"}.glyphicon-film:before{content:"\e009"}.glyphicon-th-large:before{content:"\e010"}.glyphicon-th:before{content:"\e011"}.glyphicon-th-list:before{content:"\e012"}.glyphicon-ok:before{content:"\e013"}.glyphicon-remove:before{content:"\e014"}.glyphicon-zoom-in:before{content:"\e015"}.glyphicon-zoom-out:before{content:"\e016"}.glyphicon-off:before{content:"\e017"}.glyphicon-signal:before{content:"\e018"}.glyphicon-cog:before{content:"\e019"}.glyphicon-trash:before{content:"\e020"}.glyphicon-home:before{content:"\e021"}.glyphicon-file:before{content:"\e022"}.glyphicon-time:before{content:"\e023"}.glyphicon-road:before{content:"\e024"}.glyphicon-download-alt:before{content:"\e025"}.glyphicon-download:before{content:"\e026"}.glyphicon-upload:before{content:"\e027"}.glyphicon-inbox:before{content:"\e028"}.glyphicon-play-circle:before{content:"\e029"}.glyphicon-repeat:before{content:"\e030"}.glyphicon-refresh:before{content:"\e031"}.glyphicon-list-alt:before{content:"\e032"}.glyphicon-lock:before{content:"\e033"}.glyphicon-flag:before{content:"\e034"}.glyphicon-headphones:before{content:"\e035"}.glyphicon-volume-off:before{content:"\e036"}.glyphicon-volume-down:before{content:"\e037"}.glyphicon-volume-up:before{content:"\e038"}.glyphicon-qrcode:before{content:"\e039"}.glyphicon-barcode:before{content:"\e040"}.glyphicon-tag:before{content:"\e041"}.glyphicon-tags:before{content:"\e042"}.glyphicon-book:before{content:"\e043"}.glyphicon-bookmark:before{content:"\e044"}.glyphicon-print:before{content:"\e045"}.glyphicon-camera:before{content:"\e046"}.glyphicon-font:before{content:"\e047"}.glyphicon-bold:before{content:"\e048"}.glyphicon-italic:before{content:"\e049"}.glyphicon-text-height:before{content:"\e050"}.glyphicon-text-width:before{content:"\e051"}.glyphicon-align-left:before{content:"\e052"}.glyphicon-align-center:before{content:"\e053"}.glyphicon-align-right:before{content:"\e054"}.glyphicon-align-justify:before{content:"\e055"}.glyphicon-list:before{content:"\e056"}.glyphicon-indent-left:before{content:"\e057"}.glyphicon-indent-right:before{content:"\e058"}.glyphicon-facetime-video:before{content:"\e059"}.glyphicon-picture:before{content:"\e060"}.glyphicon-map-marker:before{content:"\e062"}.glyphicon-adjust:before{content:"\e063"}.glyphicon-tint:before{content:"\e064"}.glyphicon-edit:before{content:"\e065"}.glyphicon-share:before{content:"\e066"}.glyphicon-check:before{content:"\e067"}.glyphicon-move:before{content:"\e068"}.glyphicon-step-backward:before{content:"\e069"}.glyphicon-fast-backward:before{content:"\e070"}.glyphicon-backward:before{content:"\e071"}.glyphicon-play:before{content:"\e072"}.glyphicon-pause:before{content:"\e073"}.glyphicon-stop:before{content:"\e074"}.glyphicon-forward:before{content:"\e075"}.glyphicon-fast-forward:before{content:"\e076"}.glyphicon-step-forward:before{content:"\e077"}.glyphicon-eject:before{content:"\e078"}.glyphicon-chevron-left:before{content:"\e079"}.glyphicon-chevron-right:before{content:"\e080"}.glyphicon-plus-sign:before{content:"\e081"}.glyphicon-minus-sign:before{content:"\e082"}.glyphicon-remove-sign:before{content:"\e083"}.glyphicon-ok-sign:before{content:"\e084"}.glyphicon-question-sign:before{content:"\e085"}.glyphicon-info-sign:before{content:"\e086"}.glyphicon-screenshot:before{content:"\e087"}.glyphicon-remove-circle:before{content:"\e088"}.glyphicon-ok-circle:before{content:"\e089"}.glyphicon-ban-circle:before{content:"\e090"}.glyphicon-arrow-left:before{content:"\e091"}.glyphicon-arrow-right:before{content:"\e092"}.glyphicon-arrow-up:before{content:"\e093"}.glyphicon-arrow-down:before{content:"\e094"}.glyphicon-share-alt:before{content:"\e095"}.glyphicon-resize-full:before{content:"\e096"}.glyphicon-resize-small:before{content:"\e097"}.glyphicon-exclamation-sign:before{content:"\e101"}.glyphicon-gift:before{content:"\e102"}.glyphicon-leaf:before{content:"\e103"}.glyphicon-fire:before{content:"\e104"}.glyphicon-eye-open:before{content:"\e105"}.glyphicon-eye-close:before{content:"\e106"}.glyphicon-warning-sign:before{content:"\e107"}.glyphicon-plane:before{content:"\e108"}.glyphicon-calendar:before{content:"\e109"}.glyphicon-random:before{content:"\e110"}.glyphicon-comment:before{content:"\e111"}.glyphicon-magnet:before{content:"\e112"}.glyphicon-chevron-up:before{content:"\e113"}.glyphicon-chevron-down:before{content:"\e114"}.glyphicon-retweet:before{content:"\e115"}.glyphicon-shopping-cart:before{content:"\e116"}.glyphicon-folder-close:before{content:"\e117"}.glyphicon-folder-open:before{content:"\e118"}.glyphicon-resize-vertical:before{content:"\e119"}.glyphicon-resize-horizontal:before{content:"\e120"}.glyphicon-hdd:before{content:"\e121"}.glyphicon-bullhorn:before{content:"\e122"}.glyphicon-bell:before{content:"\e123"}.glyphicon-certificate:before{content:"\e124"}.glyphicon-thumbs-up:before{content:"\e125"}.glyphicon-thumbs-down:before{content:"\e126"}.glyphicon-hand-right:before{content:"\e127"}.glyphicon-hand-left:before{content:"\e128"}.glyphicon-hand-up:before{content:"\e129"}.glyphicon-hand-down:before{content:"\e130"}.glyphicon-circle-arrow-right:before{content:"\e131"}.glyphicon-circle-arrow-left:before{content:"\e132"}.glyphicon-circle-arrow-up:before{content:"\e133"}.glyphicon-circle-arrow-down:before{content:"\e134"}.glyphicon-globe:before{content:"\e135"}.glyphicon-wrench:before{content:"\e136"}.glyphicon-tasks:before{content:"\e137"}.glyphicon-filter:before{content:"\e138"}.glyphicon-briefcase:before{content:"\e139"}.glyphicon-fullscreen:before{content:"\e140"}.glyphicon-dashboard:before{content:"\e141"}.glyphicon-paperclip:before{content:"\e142"}.glyphicon-heart-empty:before{content:"\e143"}.glyphicon-link:before{content:"\e144"}.glyphicon-phone:before{content:"\e145"}.glyphicon-pushpin:before{content:"\e146"}.glyphicon-usd:before{content:"\e148"}.glyphicon-gbp:before{content:"\e149"}.glyphicon-sort:before{content:"\e150"}.glyphicon-sort-by-alphabet:before{content:"\e151"}.glyphicon-sort-by-alphabet-alt:before{content:"\e152"}.glyphicon-sort-by-order:before{content:"\e153"}.glyphicon-sort-by-order-alt:before{content:"\e154"}.glyphicon-sort-by-attributes:before{content:"\e155"}.glyphicon-sort-by-attributes-alt:before{content:"\e156"}.glyphicon-unchecked:before{content:"\e157"}.glyphicon-expand:before{content:"\e158"}.glyphicon-collapse-down:before{content:"\e159"}.glyphicon-collapse-up:before{content:"\e160"}.glyphicon-log-in:before{content:"\e161"}.glyphicon-flash:before{content:"\e162"}.glyphicon-log-out:before{content:"\e163"}.glyphicon-new-window:before{content:"\e164"}.glyphicon-record:before{content:"\e165"}.glyphicon-save:before{content:"\e166"}.glyphicon-open:before{content:"\e167"}.glyphicon-saved:before{content:"\e168"}.glyphicon-import:before{content:"\e169"}.glyphicon-export:before{content:"\e170"}.glyphicon-send:before{content:"\e171"}.glyphicon-floppy-disk:before{content:"\e172"}.glyphicon-floppy-saved:before{content:"\e173"}.glyphicon-floppy-remove:before{content:"\e174"}.glyphicon-floppy-save:before{content:"\e175"}.glyphicon-floppy-open:before{content:"\e176"}.glyphicon-credit-card:before{content:"\e177"}.glyphicon-transfer:before{content:"\e178"}.glyphicon-cutlery:before{content:"\e179"}.glyphicon-header:before{content:"\e180"}.glyphicon-compressed:before{content:"\e181"}.glyphicon-earphone:before{content:"\e182"}.glyphicon-phone-alt:before{content:"\e183"}.glyphicon-tower:before{content:"\e184"}.glyphicon-stats:before{content:"\e185"}.glyphicon-sd-video:before{content:"\e186"}.glyphicon-hd-video:before{content:"\e187"}.glyphicon-subtitles:before{content:"\e188"}.glyphicon-sound-stereo:before{content:"\e189"}.glyphicon-sound-dolby:before{content:"\e190"}.glyphicon-sound-5-1:before{content:"\e191"}.glyphicon-sound-6-1:before{content:"\e192"}.glyphicon-sound-7-1:before{content:"\e193"}.glyphicon-copyright-mark:before{content:"\e194"}.glyphicon-registration-mark:before{content:"\e195"}.glyphicon-cloud-download:before{content:"\e197"}.glyphicon-cloud-upload:before{content:"\e198"}.glyphicon-tree-conifer:before{content:"\e199"}.glyphicon-tree-deciduous:before{content:"\e200"}.glyphicon-cd:before{content:"\e201"}.glyphicon-save-file:before{content:"\e202"}.glyphicon-open-file:before{content:"\e203"}.glyphicon-level-up:before{content:"\e204"}.glyphicon-copy:before{content:"\e205"}.glyphicon-paste:before{content:"\e206"}.glyphicon-alert:before{content:"\e209"}.glyphicon-equalizer:before{content:"\e210"}.glyphicon-king:before{content:"\e211"}.glyphicon-queen:before{content:"\e212"}.glyphicon-pawn:before{content:"\e213"}.glyphicon-bishop:before{content:"\e214"}.glyphicon-knight:before{content:"\e215"}.glyphicon-baby-formula:before{content:"\e216"}.glyphicon-tent:before{content:"\26fa"}.glyphicon-blackboard:before{content:"\e218"}.glyphicon-bed:before{content:"\e219"}.glyphicon-apple:before{content:"\f8ff"}.glyphicon-erase:before{content:"\e221"}.glyphicon-hourglass:before{content:"\231b"}.glyphicon-lamp:before{content:"\e223"}.glyphicon-duplicate:before{content:"\e224"}.glyphicon-piggy-bank:before{content:"\e225"}.glyphicon-scissors:before{content:"\e226"}.glyphicon-bitcoin:before{content:"\e227"}.glyphicon-btc:before{content:"\e227"}.glyphicon-xbt:before{content:"\e227"}.glyphicon-yen:before{content:"\00a5"}.glyphicon-jpy:before{content:"\00a5"}.glyphicon-ruble:before{content:"\20bd"}.glyphicon-rub:before{content:"\20bd"}.glyphicon-scale:before{content:"\e230"}.glyphicon-ice-lolly:before{content:"\e231"}.glyphicon-ice-lolly-tasted:before{content:"\e232"}.glyphicon-education:before{content:"\e233"}.glyphicon-option-horizontal:before{content:"\e234"}.glyphicon-option-vertical:before{content:"\e235"}.glyphicon-menu-hamburger:before{content:"\e236"}.glyphicon-modal-window:before{content:"\e237"}.glyphicon-oil:before{content:"\e238"}.glyphicon-grain:before{content:"\e239"}.glyphicon-sunglasses:before{content:"\e240"}.glyphicon-text-size:before{content:"\e241"}.glyphicon-text-color:before{content:"\e242"}.glyphicon-text-background:before{content:"\e243"}.glyphicon-object-align-top:before{content:"\e244"}.glyphicon-object-align-bottom:before{content:"\e245"}.glyphicon-object-align-horizontal:before{content:"\e246"}.glyphicon-object-align-left:before{content:"\e247"}.glyphicon-object-align-vertical:before{content:"\e248"}.glyphicon-object-align-right:before{content:"\e249"}.glyphicon-triangle-right:before{content:"\e250"}.glyphicon-triangle-left:before{content:"\e251"}.glyphicon-triangle-bottom:before{content:"\e252"}.glyphicon-triangle-top:before{content:"\e253"}.glyphicon-console:before{content:"\e254"}.glyphicon-superscript:before{content:"\e255"}.glyphicon-subscript:before{content:"\e256"}.glyphicon-menu-left:before{content:"\e257"}.glyphicon-menu-right:before{content:"\e258"}.glyphicon-menu-down:before{content:"\e259"}.glyphicon-menu-up:before{content:"\e260"}*{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}:after,:before{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}html{font-size:10px;-webkit-tap-highlight-color:rgba(0,0,0,0)}body{font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:14px;line-height:1.42857143;color:#333;background-color:#fff}button,input,select,textarea{font-family:inherit;font-size:inherit;line-height:inherit}a{color:#337ab7;text-decoration:none}a:focus,a:hover{color:#23527c;text-decoration:underline}a:focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}figure{margin:0}img{vertical-align:middle}.carousel-inner>.item>a>img,.carousel-inner>.item>img,.img-responsive,.thumbnail a>img,.thumbnail>img{display:block;max-width:100%;height:auto}.img-rounded{border-radius:6px}.img-thumbnail{display:inline-block;max-width:100%;height:auto;padding:4px;line-height:1.42857143;background-color:#fff;border:1px solid #ddd;border-radius:4px;-webkit-transition:all .2s ease-in-out;-o-transition:all .2s ease-in-out;transition:all .2s ease-in-out}.img-circle{border-radius:50%}hr{margin-top:20px;margin-bottom:20px;border:0;border-top:1px solid #eee}.sr-only{position:absolute;width:1px;height:1px;padding:0;margin:-1px;overflow:hidden;clip:rect(0,0,0,0);border:0}.sr-only-focusable:active,.sr-only-focusable:focus{position:static;width:auto;height:auto;margin:0;overflow:visible;clip:auto}[role=button]{cursor:pointer}.h1,.h2,.h3,.h4,.h5,.h6,h1,h2,h3,h4,h5,h6{font-family:inherit;font-weight:500;line-height:1.1;color:inherit}.h1 .small,.h1 small,.h2 .small,.h2 small,.h3 .small,.h3 small,.h4 .small,.h4 small,.h5 .small,.h5 small,.h6 .small,.h6 small,h1 .small,h1 small,h2 .small,h2 small,h3 .small,h3 small,h4 .small,h4 small,h5 .small,h5 small,h6 .small,h6 small{font-weight:400;line-height:1;color:#777}.h1,.h2,.h3,h1,h2,h3{margin-top:20px;margin-bottom:10px}.h1 .small,.h1 small,.h2 .small,.h2 small,.h3 .small,.h3 small,h1 .small,h1 small,h2 .small,h2 small,h3 .small,h3 small{font-size:65%}.h4,.h5,.h6,h4,h5,h6{margin-top:10px;margin-bottom:10px}.h4 .small,.h4 small,.h5 .small,.h5 small,.h6 .small,.h6 small,h4 .small,h4 small,h5 .small,h5 small,h6 .small,h6 small{font-size:75%}.h1,h1{font-size:36px}.h2,h2{font-size:30px}.h3,h3{font-size:24px}.h4,h4{font-size:18px}.h5,h5{font-size:14px}.h6,h6{font-size:12px}p{margin:0 0 10px}.lead{margin-bottom:20px;font-size:16px;font-weight:300;line-height:1.4}@media (min-width:768px){.lead{font-size:21px}}.small,small{font-size:85%}.mark,mark{padding:.2em;background-color:#fcf8e3}.text-left{text-align:left}.text-right{text-align:right}.text-center{text-align:center}.text-justify{text-align:justify}.text-nowrap{white-space:nowrap}.text-lowercase{text-transform:lowercase}.text-uppercase{text-transform:uppercase}.text-capitalize{text-transform:capitalize}.text-muted{color:#777}.text-primary{color:#337ab7}a.text-primary:focus,a.text-primary:hover{color:#286090}.text-success{color:#3c763d}a.text-success:focus,a.text-success:hover{color:#2b542c}.text-info{color:#31708f}a.text-info:focus,a.text-info:hover{color:#245269}.text-warning{color:#8a6d3b}a.text-warning:focus,a.text-warning:hover{color:#66512c}.text-danger{color:#a94442}a.text-danger:focus,a.text-danger:hover{color:#843534}.bg-primary{color:#fff;background-color:#337ab7}a.bg-primary:focus,a.bg-primary:hover{background-color:#286090}.bg-success{background-color:#dff0d8}a.bg-success:focus,a.bg-success:hover{background-color:#c1e2b3}.bg-info{background-color:#d9edf7}a.bg-info:focus,a.bg-info:hover{background-color:#afd9ee}.bg-warning{background-color:#fcf8e3}a.bg-warning:focus,a.bg-warning:hover{background-color:#f7ecb5}.bg-danger{background-color:#f2dede}a.bg-danger:focus,a.bg-danger:hover{background-color:#e4b9b9}.page-header{padding-bottom:9px;margin:40px 0 20px;border-bottom:1px solid #eee}ol,ul{margin-top:0;margin-bottom:10px}ol ol,ol ul,ul ol,ul ul{margin-bottom:0}.list-unstyled{padding-left:0;list-style:none}.list-inline{padding-left:0;margin-left:-5px;list-style:none}.list-inline>li{display:inline-block;padding-right:5px;padding-left:5px}dl{margin-top:0;margin-bottom:20px}dd,dt{line-height:1.42857143}dt{font-weight:700}dd{margin-left:0}@media (min-width:768px){.dl-horizontal dt{float:left;width:160px;overflow:hidden;clear:left;text-align:right;text-overflow:ellipsis;white-space:nowrap}.dl-horizontal dd{margin-left:180px}}abbr[data-original-title],abbr[title]{cursor:help;border-bottom:1px dotted #777}.initialism{font-size:90%;text-transform:uppercase}blockquote{padding:10px 20px;margin:0 0 20px;font-size:17.5px;border-left:5px solid #eee}blockquote ol:last-child,blockquote p:last-child,blockquote ul:last-child{margin-bottom:0}blockquote .small,blockquote footer,blockquote small{display:block;font-size:80%;line-height:1.42857143;color:#777}blockquote .small:before,blockquote footer:before,blockquote small:before{content:'\2014 \00A0'}.blockquote-reverse,blockquote.pull-right{padding-right:15px;padding-left:0;text-align:right;border-right:5px solid #eee;border-left:0}.blockquote-reverse .small:before,.blockquote-reverse footer:before,.blockquote-reverse small:before,blockquote.pull-right .small:before,blockquote.pull-right footer:before,blockquote.pull-right small:before{content:''}.blockquote-reverse .small:after,.blockquote-reverse footer:after,.blockquote-reverse small:after,blockquote.pull-right .small:after,blockquote.pull-right footer:after,blockquote.pull-right small:after{content:'\00A0 \2014'}address{margin-bottom:20px;font-style:normal;line-height:1.42857143}code,kbd,pre,samp{font-family:monospace}code{padding:2px 4px;font-size:90%;color:#c7254e;background-color:#f9f2f4;border-radius:4px}kbd{padding:2px 4px;font-size:90%;color:#fff;background-color:#333;border-radius:3px;-webkit-box-shadow:inset 0 -1px 0 rgba(0,0,0,.25);box-shadow:inset 0 -1px 0 rgba(0,0,0,.25)}kbd kbd{padding:0;font-size:100%;font-weight:700;-webkit-box-shadow:none;box-shadow:none}pre{display:block;padding:9.5px;margin:0 0 10px;font-size:13px;line-height:1.42857143;color:#333;word-break:break-all;word-wrap:break-word;background-color:#f5f5f5;border:1px solid #ccc;border-radius:4px}pre code{padding:0;font-size:inherit;color:inherit;white-space:pre-wrap;background-color:transparent;border-radius:0}.pre-scrollable{max-height:340px;overflow-y:scroll}.container{padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}@media (min-width:768px){.container{width:750px}}@media (min-width:992px){.container{width:970px}}@media (min-width:1200px){.container{width:1170px}}.container-fluid{padding-right:15px;padding-left:15px;margin-right:auto;margin-left:auto}.row{margin-right:-15px;margin-left:-15px}.col-lg-1,.col-lg-10,.col-lg-11,.col-lg-12,.col-lg-2,.col-lg-3,.col-lg-4,.col-lg-5,.col-lg-6,.col-lg-7,.col-lg-8,.col-lg-9,.col-md-1,.col-md-10,.col-md-11,.col-md-12,.col-md-2,.col-md-3,.col-md-4,.col-md-5,.col-md-6,.col-md-7,.col-md-8,.col-md-9,.col-sm-1,.col-sm-10,.col-sm-11,.col-sm-12,.col-sm-2,.col-sm-3,.col-sm-4,.col-sm-5,.col-sm-6,.col-sm-7,.col-sm-8,.col-sm-9,.col-xs-1,.col-xs-10,.col-xs-11,.col-xs-12,.col-xs-2,.col-xs-3,.col-xs-4,.col-xs-5,.col-xs-6,.col-xs-7,.col-xs-8,.col-xs-9{position:relative;min-height:1px;padding-right:15px;padding-left:15px}.col-xs-1,.col-xs-10,.col-xs-11,.col-xs-12,.col-xs-2,.col-xs-3,.col-xs-4,.col-xs-5,.col-xs-6,.col-xs-7,.col-xs-8,.col-xs-9{float:left}.col-xs-12{width:100%}.col-xs-11{width:91.66666667%}.col-xs-10{width:83.33333333%}.col-xs-9{width:75%}.col-xs-8{width:66.66666667%}.col-xs-7{width:58.33333333%}.col-xs-6{width:50%}.col-xs-5{width:41.66666667%}.col-xs-4{width:33.33333333%}.col-xs-3{width:25%}.col-xs-2{width:16.66666667%}.col-xs-1{width:8.33333333%}.col-xs-pull-12{right:100%}.col-xs-pull-11{right:91.66666667%}.col-xs-pull-10{right:83.33333333%}.col-xs-pull-9{right:75%}.col-xs-pull-8{right:66.66666667%}.col-xs-pull-7{right:58.33333333%}.col-xs-pull-6{right:50%}.col-xs-pull-5{right:41.66666667%}.col-xs-pull-4{right:33.33333333%}.col-xs-pull-3{right:25%}.col-xs-pull-2{right:16.66666667%}.col-xs-pull-1{right:8.33333333%}.col-xs-pull-0{right:auto}.col-xs-push-12{left:100%}.col-xs-push-11{left:91.66666667%}.col-xs-push-10{left:83.33333333%}.col-xs-push-9{left:75%}.col-xs-push-8{left:66.66666667%}.col-xs-push-7{left:58.33333333%}.col-xs-push-6{left:50%}.col-xs-push-5{left:41.66666667%}.col-xs-push-4{left:33.33333333%}.col-xs-push-3{left:25%}.col-xs-push-2{left:16.66666667%}.col-xs-push-1{left:8.33333333%}.col-xs-push-0{left:auto}.col-xs-offset-12{margin-left:100%}.col-xs-offset-11{margin-left:91.66666667%}.col-xs-offset-10{margin-left:83.33333333%}.col-xs-offset-9{margin-left:75%}.col-xs-offset-8{margin-left:66.66666667%}.col-xs-offset-7{margin-left:58.33333333%}.col-xs-offset-6{margin-left:50%}.col-xs-offset-5{margin-left:41.66666667%}.col-xs-offset-4{margin-left:33.33333333%}.col-xs-offset-3{margin-left:25%}.col-xs-offset-2{margin-left:16.66666667%}.col-xs-offset-1{margin-left:8.33333333%}.col-xs-offset-0{margin-left:0}@media (min-width:768px){.col-sm-1,.col-sm-10,.col-sm-11,.col-sm-12,.col-sm-2,.col-sm-3,.col-sm-4,.col-sm-5,.col-sm-6,.col-sm-7,.col-sm-8,.col-sm-9{float:left}.col-sm-12{width:100%}.col-sm-11{width:91.66666667%}.col-sm-10{width:83.33333333%}.col-sm-9{width:75%}.col-sm-8{width:66.66666667%}.col-sm-7{width:58.33333333%}.col-sm-6{width:50%}.col-sm-5{width:41.66666667%}.col-sm-4{width:33.33333333%}.col-sm-3{width:25%}.col-sm-2{width:16.66666667%}.col-sm-1{width:8.33333333%}.col-sm-pull-12{right:100%}.col-sm-pull-11{right:91.66666667%}.col-sm-pull-10{right:83.33333333%}.col-sm-pull-9{right:75%}.col-sm-pull-8{right:66.66666667%}.col-sm-pull-7{right:58.33333333%}.col-sm-pull-6{right:50%}.col-sm-pull-5{right:41.66666667%}.col-sm-pull-4{right:33.33333333%}.col-sm-pull-3{right:25%}.col-sm-pull-2{right:16.66666667%}.col-sm-pull-1{right:8.33333333%}.col-sm-pull-0{right:auto}.col-sm-push-12{left:100%}.col-sm-push-11{left:91.66666667%}.col-sm-push-10{left:83.33333333%}.col-sm-push-9{left:75%}.col-sm-push-8{left:66.66666667%}.col-sm-push-7{left:58.33333333%}.col-sm-push-6{left:50%}.col-sm-push-5{left:41.66666667%}.col-sm-push-4{left:33.33333333%}.col-sm-push-3{left:25%}.col-sm-push-2{left:16.66666667%}.col-sm-push-1{left:8.33333333%}.col-sm-push-0{left:auto}.col-sm-offset-12{margin-left:100%}.col-sm-offset-11{margin-left:91.66666667%}.col-sm-offset-10{margin-left:83.33333333%}.col-sm-offset-9{margin-left:75%}.col-sm-offset-8{margin-left:66.66666667%}.col-sm-offset-7{margin-left:58.33333333%}.col-sm-offset-6{margin-left:50%}.col-sm-offset-5{margin-left:41.66666667%}.col-sm-offset-4{margin-left:33.33333333%}.col-sm-offset-3{margin-left:25%}.col-sm-offset-2{margin-left:16.66666667%}.col-sm-offset-1{margin-left:8.33333333%}.col-sm-offset-0{margin-left:0}}@media (min-width:992px){.col-md-1,.col-md-10,.col-md-11,.col-md-12,.col-md-2,.col-md-3,.col-md-4,.col-md-5,.col-md-6,.col-md-7,.col-md-8,.col-md-9{float:left}.col-md-12{width:100%}.col-md-11{width:91.66666667%}.col-md-10{width:83.33333333%}.col-md-9{width:75%}.col-md-8{width:66.66666667%}.col-md-7{width:58.33333333%}.col-md-6{width:50%}.col-md-5{width:41.66666667%}.col-md-4{width:33.33333333%}.col-md-3{width:25%}.col-md-2{width:16.66666667%}.col-md-1{width:8.33333333%}.col-md-pull-12{right:100%}.col-md-pull-11{right:91.66666667%}.col-md-pull-10{right:83.33333333%}.col-md-pull-9{right:75%}.col-md-pull-8{right:66.66666667%}.col-md-pull-7{right:58.33333333%}.col-md-pull-6{right:50%}.col-md-pull-5{right:41.66666667%}.col-md-pull-4{right:33.33333333%}.col-md-pull-3{right:25%}.col-md-pull-2{right:16.66666667%}.col-md-pull-1{right:8.33333333%}.col-md-pull-0{right:auto}.col-md-push-12{left:100%}.col-md-push-11{left:91.66666667%}.col-md-push-10{left:83.33333333%}.col-md-push-9{left:75%}.col-md-push-8{left:66.66666667%}.col-md-push-7{left:58.33333333%}.col-md-push-6{left:50%}.col-md-push-5{left:41.66666667%}.col-md-push-4{left:33.33333333%}.col-md-push-3{left:25%}.col-md-push-2{left:16.66666667%}.col-md-push-1{left:8.33333333%}.col-md-push-0{left:auto}.col-md-offset-12{margin-left:100%}.col-md-offset-11{margin-left:91.66666667%}.col-md-offset-10{margin-left:83.33333333%}.col-md-offset-9{margin-left:75%}.col-md-offset-8{margin-left:66.66666667%}.col-md-offset-7{margin-left:58.33333333%}.col-md-offset-6{margin-left:50%}.col-md-offset-5{margin-left:41.66666667%}.col-md-offset-4{margin-left:33.33333333%}.col-md-offset-3{margin-left:25%}.col-md-offset-2{margin-left:16.66666667%}.col-md-offset-1{margin-left:8.33333333%}.col-md-offset-0{margin-left:0}}@media (min-width:1200px){.col-lg-1,.col-lg-10,.col-lg-11,.col-lg-12,.col-lg-2,.col-lg-3,.col-lg-4,.col-lg-5,.col-lg-6,.col-lg-7,.col-lg-8,.col-lg-9{float:left}.col-lg-12{width:100%}.col-lg-11{width:91.66666667%}.col-lg-10{width:83.33333333%}.col-lg-9{width:75%}.col-lg-8{width:66.66666667%}.col-lg-7{width:58.33333333%}.col-lg-6{width:50%}.col-lg-5{width:41.66666667%}.col-lg-4{width:33.33333333%}.col-lg-3{width:25%}.col-lg-2{width:16.66666667%}.col-lg-1{width:8.33333333%}.col-lg-pull-12{right:100%}.col-lg-pull-11{right:91.66666667%}.col-lg-pull-10{right:83.33333333%}.col-lg-pull-9{right:75%}.col-lg-pull-8{right:66.66666667%}.col-lg-pull-7{right:58.33333333%}.col-lg-pull-6{right:50%}.col-lg-pull-5{right:41.66666667%}.col-lg-pull-4{right:33.33333333%}.col-lg-pull-3{right:25%}.col-lg-pull-2{right:16.66666667%}.col-lg-pull-1{right:8.33333333%}.col-lg-pull-0{right:auto}.col-lg-push-12{left:100%}.col-lg-push-11{left:91.66666667%}.col-lg-push-10{left:83.33333333%}.col-lg-push-9{left:75%}.col-lg-push-8{left:66.66666667%}.col-lg-push-7{left:58.33333333%}.col-lg-push-6{left:50%}.col-lg-push-5{left:41.66666667%}.col-lg-push-4{left:33.33333333%}.col-lg-push-3{left:25%}.col-lg-push-2{left:16.66666667%}.col-lg-push-1{left:8.33333333%}.col-lg-push-0{left:auto}.col-lg-offset-12{margin-left:100%}.col-lg-offset-11{margin-left:91.66666667%}.col-lg-offset-10{margin-left:83.33333333%}.col-lg-offset-9{margin-left:75%}.col-lg-offset-8{margin-left:66.66666667%}.col-lg-offset-7{margin-left:58.33333333%}.col-lg-offset-6{margin-left:50%}.col-lg-offset-5{margin-left:41.66666667%}.col-lg-offset-4{margin-left:33.33333333%}.col-lg-offset-3{margin-left:25%}.col-lg-offset-2{margin-left:16.66666667%}.col-lg-offset-1{margin-left:8.33333333%}.col-lg-offset-0{margin-left:0}}table{background-color:transparent}caption{padding-top:8px;padding-bottom:8px;color:#777;text-align:left}th{}.table{width:100%;max-width:100%;margin-bottom:20px}.table>tbody>tr>td,.table>tbody>tr>th,.table>tfoot>tr>td,.table>tfoot>tr>th,.table>thead>tr>td,.table>thead>tr>th{padding:8px;line-height:1.42857143;vertical-align:top;border-top:1px solid #ddd}.table>thead>tr>th{vertical-align:bottom;border-bottom:2px solid #ddd}.table>caption+thead>tr:first-child>td,.table>caption+thead>tr:first-child>th,.table>colgroup+thead>tr:first-child>td,.table>colgroup+thead>tr:first-child>th,.table>thead:first-child>tr:first-child>td,.table>thead:first-child>tr:first-child>th{border-top:0}.table>tbody+tbody{border-top:2px solid #ddd}.table .table{background-color:#fff}.table-condensed>tbody>tr>td,.table-condensed>tbody>tr>th,.table-condensed>tfoot>tr>td,.table-condensed>tfoot>tr>th,.table-condensed>thead>tr>td,.table-condensed>thead>tr>th{padding:5px}.table-bordered{border:1px solid #ddd}.table-bordered>tbody>tr>td,.table-bordered>tbody>tr>th,.table-bordered>tfoot>tr>td,.table-bordered>tfoot>tr>th,.table-bordered>thead>tr>td,.table-bordered>thead>tr>th{border:1px solid #ddd}.table-bordered>thead>tr>td,.table-bordered>thead>tr>th{border-bottom-width:2px}.table-striped>tbody>tr:nth-of-type(odd){background-color:#f9f9f9}.table-hover>tbody>tr:hover{background-color:#f5f5f5}table col[class*=col-]{position:static;display:table-column;float:none}table td[class*=col-],table th[class*=col-]{position:static;display:table-cell;float:none}.table>tbody>tr.active>td,.table>tbody>tr.active>th,.table>tbody>tr>td.active,.table>tbody>tr>th.active,.table>tfoot>tr.active>td,.table>tfoot>tr.active>th,.table>tfoot>tr>td.active,.table>tfoot>tr>th.active,.table>thead>tr.active>td,.table>thead>tr.active>th,.table>thead>tr>td.active,.table>thead>tr>th.active{background-color:#f5f5f5}.table-hover>tbody>tr.active:hover>td,.table-hover>tbody>tr.active:hover>th,.table-hover>tbody>tr:hover>.active,.table-hover>tbody>tr>td.active:hover,.table-hover>tbody>tr>th.active:hover{background-color:#e8e8e8}.table>tbody>tr.success>td,.table>tbody>tr.success>th,.table>tbody>tr>td.success,.table>tbody>tr>th.success,.table>tfoot>tr.success>td,.table>tfoot>tr.success>th,.table>tfoot>tr>td.success,.table>tfoot>tr>th.success,.table>thead>tr.success>td,.table>thead>tr.success>th,.table>thead>tr>td.success,.table>thead>tr>th.success{background-color:#dff0d8}.table-hover>tbody>tr.success:hover>td,.table-hover>tbody>tr.success:hover>th,.table-hover>tbody>tr:hover>.success,.table-hover>tbody>tr>td.success:hover,.table-hover>tbody>tr>th.success:hover{background-color:#d0e9c6}.table>tbody>tr.info>td,.table>tbody>tr.info>th,.table>tbody>tr>td.info,.table>tbody>tr>th.info,.table>tfoot>tr.info>td,.table>tfoot>tr.info>th,.table>tfoot>tr>td.info,.table>tfoot>tr>th.info,.table>thead>tr.info>td,.table>thead>tr.info>th,.table>thead>tr>td.info,.table>thead>tr>th.info{background-color:#d9edf7}.table-hover>tbody>tr.info:hover>td,.table-hover>tbody>tr.info:hover>th,.table-hover>tbody>tr:hover>.info,.table-hover>tbody>tr>td.info:hover,.table-hover>tbody>tr>th.info:hover{background-color:#c4e3f3}.table>tbody>tr.warning>td,.table>tbody>tr.warning>th,.table>tbody>tr>td.warning,.table>tbody>tr>th.warning,.table>tfoot>tr.warning>td,.table>tfoot>tr.warning>th,.table>tfoot>tr>td.warning,.table>tfoot>tr>th.warning,.table>thead>tr.warning>td,.table>thead>tr.warning>th,.table>thead>tr>td.warning,.table>thead>tr>th.warning{background-color:#fcf8e3}.table-hover>tbody>tr.warning:hover>td,.table-hover>tbody>tr.warning:hover>th,.table-hover>tbody>tr:hover>.warning,.table-hover>tbody>tr>td.warning:hover,.table-hover>tbody>tr>th.warning:hover{background-color:#faf2cc}.table>tbody>tr.danger>td,.table>tbody>tr.danger>th,.table>tbody>tr>td.danger,.table>tbody>tr>th.danger,.table>tfoot>tr.danger>td,.table>tfoot>tr.danger>th,.table>tfoot>tr>td.danger,.table>tfoot>tr>th.danger,.table>thead>tr.danger>td,.table>thead>tr.danger>th,.table>thead>tr>td.danger,.table>thead>tr>th.danger{background-color:#f2dede}.table-hover>tbody>tr.danger:hover>td,.table-hover>tbody>tr.danger:hover>th,.table-hover>tbody>tr:hover>.danger,.table-hover>tbody>tr>td.danger:hover,.table-hover>tbody>tr>th.danger:hover{background-color:#ebcccc}.table-responsive{min-height:.01%;overflow-x:auto}@media screen and (max-width:767px){.table-responsive{width:100%;margin-bottom:15px;overflow-y:hidden;-ms-overflow-style:-ms-autohiding-scrollbar;border:1px solid #ddd}.table-responsive>.table{margin-bottom:0}.table-responsive>.table>tbody>tr>td,.table-responsive>.table>tbody>tr>th,.table-responsive>.table>tfoot>tr>td,.table-responsive>.table>tfoot>tr>th,.table-responsive>.table>thead>tr>td,.table-responsive>.table>thead>tr>th{white-space:nowrap}.table-responsive>.table-bordered{border:0}.table-responsive>.table-bordered>tbody>tr>td:first-child,.table-responsive>.table-bordered>tbody>tr>th:first-child,.table-responsive>.table-bordered>tfoot>tr>td:first-child,.table-responsive>.table-bordered>tfoot>tr>th:first-child,.table-responsive>.table-bordered>thead>tr>td:first-child,.table-responsive>.table-bordered>thead>tr>th:first-child{border-left:0}.table-responsive>.table-bordered>tbody>tr>td:last-child,.table-responsive>.table-bordered>tbody>tr>th:last-child,.table-responsive>.table-bordered>tfoot>tr>td:last-child,.table-responsive>.table-bordered>tfoot>tr>th:last-child,.table-responsive>.table-bordered>thead>tr>td:last-child,.table-responsive>.table-bordered>thead>tr>th:last-child{border-right:0}.table-responsive>.table-bordered>tbody>tr:last-child>td,.table-responsive>.table-bordered>tbody>tr:last-child>th,.table-responsive>.table-bordered>tfoot>tr:last-child>td,.table-responsive>.table-bordered>tfoot>tr:last-child>th{border-bottom:0}}fieldset{min-width:0;padding:0;margin:0;border:0}legend{display:block;width:100%;padding:0;margin-bottom:20px;font-size:21px;line-height:inherit;color:#333;border:0;border-bottom:1px solid #e5e5e5}label{display:inline-block;max-width:100%;margin-bottom:5px;font-weight:700}input[type=search]{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}input[type=checkbox],input[type=radio]{margin:4px 0 0;margin-top:1px\9;line-height:normal}input[type=file]{display:block}input[type=range]{display:block;width:100%}select[multiple],select[size]{height:auto}input[type=file]:focus,input[type=checkbox]:focus,input[type=radio]:focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}output{display:block;padding-top:7px;font-size:14px;line-height:1.42857143;color:#555}.form-control{display:block;width:100%;height:34px;padding:6px 12px;font-size:14px;line-height:1.42857143;color:#555;background-color:#fff;background-image:none;border:1px solid #ccc;border-radius:4px;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075);box-shadow:inset 0 1px 1px rgba(0,0,0,.075);-webkit-transition:border-color ease-in-out .15s,-webkit-box-shadow ease-in-out .15s;-o-transition:border-color ease-in-out .15s,box-shadow ease-in-out .15s;transition:border-color ease-in-out .15s,box-shadow ease-in-out .15s}.form-control:focus{border-color:#66afe9;outline:0;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 8px rgba(102,175,233,.6);box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 8px rgba(102,175,233,.6)}.form-control::-moz-placeholder{color:#999;opacity:1}.form-control:-ms-input-placeholder{color:#999}.form-control::-webkit-input-placeholder{color:#999}.form-control[disabled],.form-control[readonly],fieldset[disabled] .form-control{background-color:#eee;opacity:1}.form-control[disabled],fieldset[disabled] .form-control{cursor:not-allowed}textarea.form-control{height:auto}input[type=search]{-webkit-appearance:none}@media screen and (-webkit-min-device-pixel-ratio:0){input[type=date].form-control,input[type=time].form-control,input[type=datetime-local].form-control,input[type=month].form-control{line-height:34px}.input-group-sm input[type=date],.input-group-sm input[type=time],.input-group-sm input[type=datetime-local],.input-group-sm input[type=month],input[type=date].input-sm,input[type=time].input-sm,input[type=datetime-local].input-sm,input[type=month].input-sm{line-height:30px}.input-group-lg input[type=date],.input-group-lg input[type=time],.input-group-lg input[type=datetime-local],.input-group-lg input[type=month],input[type=date].input-lg,input[type=time].input-lg,input[type=datetime-local].input-lg,input[type=month].input-lg{line-height:46px}}.form-group{margin-bottom:15px}.checkbox,.radio{position:relative;display:block;margin-top:10px;margin-bottom:10px}.checkbox label,.radio label{min-height:20px;padding-left:20px;margin-bottom:0;font-weight:400;cursor:pointer}.checkbox input[type=checkbox],.checkbox-inline input[type=checkbox],.radio input[type=radio],.radio-inline input[type=radio]{position:absolute;margin-top:4px\9;margin-left:-20px}.checkbox+.checkbox,.radio+.radio{margin-top:-5px}.checkbox-inline,.radio-inline{position:relative;display:inline-block;padding-left:20px;margin-bottom:0;font-weight:400;vertical-align:middle;cursor:pointer}.checkbox-inline+.checkbox-inline,.radio-inline+.radio-inline{margin-top:0;margin-left:10px}fieldset[disabled] input[type=checkbox],fieldset[disabled] input[type=radio],input[type=checkbox].disabled,input[type=checkbox][disabled],input[type=radio].disabled,input[type=radio][disabled]{cursor:not-allowed}.checkbox-inline.disabled,.radio-inline.disabled,fieldset[disabled] .checkbox-inline,fieldset[disabled] .radio-inline{cursor:not-allowed}.checkbox.disabled label,.radio.disabled label,fieldset[disabled] .checkbox label,fieldset[disabled] .radio label{cursor:not-allowed}.form-control-static{min-height:34px;padding-top:7px;padding-bottom:7px;margin-bottom:0}.form-control-static.input-lg,.form-control-static.input-sm{padding-right:0;padding-left:0}.input-sm{height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:3px}select.input-sm{height:30px;line-height:30px}select[multiple].input-sm,textarea.input-sm{height:auto}.form-group-sm .form-control{height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:3px}.form-group-sm select.form-control{height:30px;line-height:30px}.form-group-sm select[multiple].form-control,.form-group-sm textarea.form-control{height:auto}.form-group-sm .form-control-static{height:30px;min-height:32px;padding:6px 10px;font-size:12px;line-height:1.5}.input-lg{height:46px;padding:10px 16px;font-size:18px;line-height:1.3333333;border-radius:6px}select.input-lg{height:46px;line-height:46px}select[multiple].input-lg,textarea.input-lg{height:auto}.form-group-lg .form-control{height:46px;padding:10px 16px;font-size:18px;line-height:1.3333333;border-radius:6px}.form-group-lg select.form-control{height:46px;line-height:46px}.form-group-lg select[multiple].form-control,.form-group-lg textarea.form-control{height:auto}.form-group-lg .form-control-static{height:46px;min-height:38px;padding:11px 16px;font-size:18px;line-height:1.3333333}.has-feedback{position:relative}.has-feedback .form-control{padding-right:42.5px}.form-control-feedback{position:absolute;top:0;right:0;z-index:2;display:block;width:34px;height:34px;line-height:34px;text-align:center;pointer-events:none}.form-group-lg .form-control+.form-control-feedback,.input-group-lg+.form-control-feedback,.input-lg+.form-control-feedback{width:46px;height:46px;line-height:46px}.form-group-sm .form-control+.form-control-feedback,.input-group-sm+.form-control-feedback,.input-sm+.form-control-feedback{width:30px;height:30px;line-height:30px}.has-success .checkbox,.has-success .checkbox-inline,.has-success .control-label,.has-success .help-block,.has-success .radio,.has-success .radio-inline,.has-success.checkbox label,.has-success.checkbox-inline label,.has-success.radio label,.has-success.radio-inline label{color:#3c763d}.has-success .form-control{border-color:#3c763d;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075);box-shadow:inset 0 1px 1px rgba(0,0,0,.075)}.has-success .form-control:focus{border-color:#2b542c;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #67b168;box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #67b168}.has-success .input-group-addon{color:#3c763d;background-color:#dff0d8;border-color:#3c763d}.has-success .form-control-feedback{color:#3c763d}.has-warning .checkbox,.has-warning .checkbox-inline,.has-warning .control-label,.has-warning .help-block,.has-warning .radio,.has-warning .radio-inline,.has-warning.checkbox label,.has-warning.checkbox-inline label,.has-warning.radio label,.has-warning.radio-inline label{color:#8a6d3b}.has-warning .form-control{border-color:#8a6d3b;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075);box-shadow:inset 0 1px 1px rgba(0,0,0,.075)}.has-warning .form-control:focus{border-color:#66512c;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #c0a16b;box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #c0a16b}.has-warning .input-group-addon{color:#8a6d3b;background-color:#fcf8e3;border-color:#8a6d3b}.has-warning .form-control-feedback{color:#8a6d3b}.has-error .checkbox,.has-error .checkbox-inline,.has-error .control-label,.has-error .help-block,.has-error .radio,.has-error .radio-inline,.has-error.checkbox label,.has-error.checkbox-inline label,.has-error.radio label,.has-error.radio-inline label{color:#a94442}.has-error .form-control{border-color:#a94442;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075);box-shadow:inset 0 1px 1px rgba(0,0,0,.075)}.has-error .form-control:focus{border-color:#843534;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #ce8483;box-shadow:inset 0 1px 1px rgba(0,0,0,.075),0 0 6px #ce8483}.has-error .input-group-addon{color:#a94442;background-color:#f2dede;border-color:#a94442}.has-error .form-control-feedback{color:#a94442}.has-feedback label~.form-control-feedback{top:25px}.has-feedback label.sr-only~.form-control-feedback{top:0}.help-block{display:block;margin-top:5px;margin-bottom:10px;color:#737373}@media (min-width:768px){.form-inline .form-group{display:inline-block;margin-bottom:0;vertical-align:middle}.form-inline .form-control{display:inline-block;width:auto;vertical-align:middle}.form-inline .form-control-static{display:inline-block}.form-inline .input-group{display:inline-table;vertical-align:middle}.form-inline .input-group .form-control,.form-inline .input-group .input-group-addon,.form-inline .input-group .input-group-btn{width:auto}.form-inline .input-group>.form-control{width:100%}.form-inline .control-label{margin-bottom:0;vertical-align:middle}.form-inline .checkbox,.form-inline .radio{display:inline-block;margin-top:0;margin-bottom:0;vertical-align:middle}.form-inline .checkbox label,.form-inline .radio label{padding-left:0}.form-inline .checkbox input[type=checkbox],.form-inline .radio input[type=radio]{position:relative;margin-left:0}.form-inline .has-feedback .form-control-feedback{top:0}}.form-horizontal .checkbox,.form-horizontal .checkbox-inline,.form-horizontal .radio,.form-horizontal .radio-inline{padding-top:7px;margin-top:0;margin-bottom:0}.form-horizontal .checkbox,.form-horizontal .radio{min-height:27px}.form-horizontal .form-group{margin-right:-15px;margin-left:-15px}@media (min-width:768px){.form-horizontal .control-label{padding-top:7px;margin-bottom:0;text-align:right}}.form-horizontal .has-feedback .form-control-feedback{right:15px}@media (min-width:768px){.form-horizontal .form-group-lg .control-label{padding-top:14.33px;font-size:18px}}@media (min-width:768px){.form-horizontal .form-group-sm .control-label{padding-top:6px;font-size:12px}}.btn{display:inline-block;padding:6px 12px;margin-bottom:0;font-size:14px;font-weight:400;line-height:1.42857143;text-align:center;white-space:nowrap;vertical-align:middle;-ms-touch-action:manipulation;touch-action:manipulation;cursor:pointer;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none;background-image:none;border:1px solid transparent;border-radius:4px}.btn.active.focus,.btn.active:focus,.btn.focus,.btn:active.focus,.btn:active:focus,.btn:focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}.btn.focus,.btn:focus,.btn:hover{color:#333;text-decoration:none}.btn.active,.btn:active{background-image:none;outline:0;-webkit-box-shadow:inset 0 3px 5px rgba(0,0,0,.125);box-shadow:inset 0 3px 5px rgba(0,0,0,.125)}.btn.disabled,.btn[disabled],fieldset[disabled] .btn{cursor:not-allowed;filter:alpha(opacity=65);-webkit-box-shadow:none;box-shadow:none;opacity:.65}a.btn.disabled,fieldset[disabled] a.btn{pointer-events:none}.btn-default{color:#333;background-color:#fff;border-color:#ccc}.btn-default.focus,.btn-default:focus{color:#333;background-color:#e6e6e6;border-color:#8c8c8c}.btn-default:hover{color:#333;background-color:#e6e6e6;border-color:#adadad}.btn-default.active,.btn-default:active,.open>.dropdown-toggle.btn-default{color:#333;background-color:#e6e6e6;border-color:#adadad}.btn-default.active.focus,.btn-default.active:focus,.btn-default.active:hover,.btn-default:active.focus,.btn-default:active:focus,.btn-default:active:hover,.open>.dropdown-toggle.btn-default.focus,.open>.dropdown-toggle.btn-default:focus,.open>.dropdown-toggle.btn-default:hover{color:#333;background-color:#d4d4d4;border-color:#8c8c8c}.btn-default.active,.btn-default:active,.open>.dropdown-toggle.btn-default{background-image:none}.btn-default.disabled,.btn-default.disabled.active,.btn-default.disabled.focus,.btn-default.disabled:active,.btn-default.disabled:focus,.btn-default.disabled:hover,.btn-default[disabled],.btn-default[disabled].active,.btn-default[disabled].focus,.btn-default[disabled]:active,.btn-default[disabled]:focus,.btn-default[disabled]:hover,fieldset[disabled] .btn-default,fieldset[disabled] .btn-default.active,fieldset[disabled] .btn-default.focus,fieldset[disabled] .btn-default:active,fieldset[disabled] .btn-default:focus,fieldset[disabled] .btn-default:hover{background-color:#fff;border-color:#ccc}.btn-default .badge{color:#fff;background-color:#333}.btn-primary{color:#fff;background-color:#337ab7;border-color:#2e6da4}.btn-primary.focus,.btn-primary:focus{color:#fff;background-color:#286090;border-color:#122b40}.btn-primary:hover{color:#fff;background-color:#286090;border-color:#204d74}.btn-primary.active,.btn-primary:active,.open>.dropdown-toggle.btn-primary{color:#fff;background-color:#286090;border-color:#204d74}.btn-primary.active.focus,.btn-primary.active:focus,.btn-primary.active:hover,.btn-primary:active.focus,.btn-primary:active:focus,.btn-primary:active:hover,.open>.dropdown-toggle.btn-primary.focus,.open>.dropdown-toggle.btn-primary:focus,.open>.dropdown-toggle.btn-primary:hover{color:#fff;background-color:#204d74;border-color:#122b40}.btn-primary.active,.btn-primary:active,.open>.dropdown-toggle.btn-primary{background-image:none}.btn-primary.disabled,.btn-primary.disabled.active,.btn-primary.disabled.focus,.btn-primary.disabled:active,.btn-primary.disabled:focus,.btn-primary.disabled:hover,.btn-primary[disabled],.btn-primary[disabled].active,.btn-primary[disabled].focus,.btn-primary[disabled]:active,.btn-primary[disabled]:focus,.btn-primary[disabled]:hover,fieldset[disabled] .btn-primary,fieldset[disabled] .btn-primary.active,fieldset[disabled] .btn-primary.focus,fieldset[disabled] .btn-primary:active,fieldset[disabled] .btn-primary:focus,fieldset[disabled] .btn-primary:hover{background-color:#337ab7;border-color:#2e6da4}.btn-primary .badge{color:#337ab7;background-color:#fff}.btn-success{color:#fff;background-color:#5cb85c;border-color:#4cae4c}.btn-success.focus,.btn-success:focus{color:#fff;background-color:#449d44;border-color:#255625}.btn-success:hover{color:#fff;background-color:#449d44;border-color:#398439}.btn-success.active,.btn-success:active,.open>.dropdown-toggle.btn-success{color:#fff;background-color:#449d44;border-color:#398439}.btn-success.active.focus,.btn-success.active:focus,.btn-success.active:hover,.btn-success:active.focus,.btn-success:active:focus,.btn-success:active:hover,.open>.dropdown-toggle.btn-success.focus,.open>.dropdown-toggle.btn-success:focus,.open>.dropdown-toggle.btn-success:hover{color:#fff;background-color:#398439;border-color:#255625}.btn-success.active,.btn-success:active,.open>.dropdown-toggle.btn-success{background-image:none}.btn-success.disabled,.btn-success.disabled.active,.btn-success.disabled.focus,.btn-success.disabled:active,.btn-success.disabled:focus,.btn-success.disabled:hover,.btn-success[disabled],.btn-success[disabled].active,.btn-success[disabled].focus,.btn-success[disabled]:active,.btn-success[disabled]:focus,.btn-success[disabled]:hover,fieldset[disabled] .btn-success,fieldset[disabled] .btn-success.active,fieldset[disabled] .btn-success.focus,fieldset[disabled] .btn-success:active,fieldset[disabled] .btn-success:focus,fieldset[disabled] .btn-success:hover{background-color:#5cb85c;border-color:#4cae4c}.btn-success .badge{color:#5cb85c;background-color:#fff}.btn-info{color:#fff;background-color:#5bc0de;border-color:#46b8da}.btn-info.focus,.btn-info:focus{color:#fff;background-color:#31b0d5;border-color:#1b6d85}.btn-info:hover{color:#fff;background-color:#31b0d5;border-color:#269abc}.btn-info.active,.btn-info:active,.open>.dropdown-toggle.btn-info{color:#fff;background-color:#31b0d5;border-color:#269abc}.btn-info.active.focus,.btn-info.active:focus,.btn-info.active:hover,.btn-info:active.focus,.btn-info:active:focus,.btn-info:active:hover,.open>.dropdown-toggle.btn-info.focus,.open>.dropdown-toggle.btn-info:focus,.open>.dropdown-toggle.btn-info:hover{color:#fff;background-color:#269abc;border-color:#1b6d85}.btn-info.active,.btn-info:active,.open>.dropdown-toggle.btn-info{background-image:none}.btn-info.disabled,.btn-info.disabled.active,.btn-info.disabled.focus,.btn-info.disabled:active,.btn-info.disabled:focus,.btn-info.disabled:hover,.btn-info[disabled],.btn-info[disabled].active,.btn-info[disabled].focus,.btn-info[disabled]:active,.btn-info[disabled]:focus,.btn-info[disabled]:hover,fieldset[disabled] .btn-info,fieldset[disabled] .btn-info.active,fieldset[disabled] .btn-info.focus,fieldset[disabled] .btn-info:active,fieldset[disabled] .btn-info:focus,fieldset[disabled] .btn-info:hover{background-color:#5bc0de;border-color:#46b8da}.btn-info .badge{color:#5bc0de;background-color:#fff}.btn-warning{color:#fff;background-color:#f0ad4e;border-color:#eea236}.btn-warning.focus,.btn-warning:focus{color:#fff;background-color:#ec971f;border-color:#985f0d}.btn-warning:hover{color:#fff;background-color:#ec971f;border-color:#d58512}.btn-warning.active,.btn-warning:active,.open>.dropdown-toggle.btn-warning{color:#fff;background-color:#ec971f;border-color:#d58512}.btn-warning.active.focus,.btn-warning.active:focus,.btn-warning.active:hover,.btn-warning:active.focus,.btn-warning:active:focus,.btn-warning:active:hover,.open>.dropdown-toggle.btn-warning.focus,.open>.dropdown-toggle.btn-warning:focus,.open>.dropdown-toggle.btn-warning:hover{color:#fff;background-color:#d58512;border-color:#985f0d}.btn-warning.active,.btn-warning:active,.open>.dropdown-toggle.btn-warning{background-image:none}.btn-warning.disabled,.btn-warning.disabled.active,.btn-warning.disabled.focus,.btn-warning.disabled:active,.btn-warning.disabled:focus,.btn-warning.disabled:hover,.btn-warning[disabled],.btn-warning[disabled].active,.btn-warning[disabled].focus,.btn-warning[disabled]:active,.btn-warning[disabled]:focus,.btn-warning[disabled]:hover,fieldset[disabled] .btn-warning,fieldset[disabled] .btn-warning.active,fieldset[disabled] .btn-warning.focus,fieldset[disabled] .btn-warning:active,fieldset[disabled] .btn-warning:focus,fieldset[disabled] .btn-warning:hover{background-color:#f0ad4e;border-color:#eea236}.btn-warning .badge{color:#f0ad4e;background-color:#fff}.btn-danger{color:#fff;background-color:#d9534f;border-color:#d43f3a}.btn-danger.focus,.btn-danger:focus{color:#fff;background-color:#c9302c;border-color:#761c19}.btn-danger:hover{color:#fff;background-color:#c9302c;border-color:#ac2925}.btn-danger.active,.btn-danger:active,.open>.dropdown-toggle.btn-danger{color:#fff;background-color:#c9302c;border-color:#ac2925}.btn-danger.active.focus,.btn-danger.active:focus,.btn-danger.active:hover,.btn-danger:active.focus,.btn-danger:active:focus,.btn-danger:active:hover,.open>.dropdown-toggle.btn-danger.focus,.open>.dropdown-toggle.btn-danger:focus,.open>.dropdown-toggle.btn-danger:hover{color:#fff;background-color:#ac2925;border-color:#761c19}.btn-danger.active,.btn-danger:active,.open>.dropdown-toggle.btn-danger{background-image:none}.btn-danger.disabled,.btn-danger.disabled.active,.btn-danger.disabled.focus,.btn-danger.disabled:active,.btn-danger.disabled:focus,.btn-danger.disabled:hover,.btn-danger[disabled],.btn-danger[disabled].active,.btn-danger[disabled].focus,.btn-danger[disabled]:active,.btn-danger[disabled]:focus,.btn-danger[disabled]:hover,fieldset[disabled] .btn-danger,fieldset[disabled] .btn-danger.active,fieldset[disabled] .btn-danger.focus,fieldset[disabled] .btn-danger:active,fieldset[disabled] .btn-danger:focus,fieldset[disabled] .btn-danger:hover{background-color:#d9534f;border-color:#d43f3a}.btn-danger .badge{color:#d9534f;background-color:#fff}.btn-link{font-weight:400;color:#337ab7;border-radius:0}.btn-link,.btn-link.active,.btn-link:active,.btn-link[disabled],fieldset[disabled] .btn-link{background-color:transparent;-webkit-box-shadow:none;box-shadow:none}.btn-link,.btn-link:active,.btn-link:focus,.btn-link:hover{border-color:transparent}.btn-link:focus,.btn-link:hover{color:#23527c;text-decoration:underline;background-color:transparent}.btn-link[disabled]:focus,.btn-link[disabled]:hover,fieldset[disabled] .btn-link:focus,fieldset[disabled] .btn-link:hover{color:#777;text-decoration:none}.btn-group-lg>.btn,.btn-lg{padding:10px 16px;font-size:18px;line-height:1.3333333;border-radius:6px}.btn-group-sm>.btn,.btn-sm{padding:5px 10px;font-size:12px;line-height:1.5;border-radius:3px}.btn-group-xs>.btn,.btn-xs{padding:1px 5px;font-size:12px;line-height:1.5;border-radius:3px}.btn-block{display:block;width:100%}.btn-block+.btn-block{margin-top:5px}input[type=button].btn-block,input[type=reset].btn-block,input[type=submit].btn-block{width:100%}.fade{opacity:0;-webkit-transition:opacity .15s linear;-o-transition:opacity .15s linear;transition:opacity .15s linear}.fade.in{opacity:1}.collapse{display:none}.collapse.in{display:block}tr.collapse.in{display:table-row}tbody.collapse.in{display:table-row-group}.collapsing{position:relative;height:0;overflow:hidden;-webkit-transition-timing-function:ease;-o-transition-timing-function:ease;transition-timing-function:ease;-webkit-transition-duration:.35s;-o-transition-duration:.35s;transition-duration:.35s;-webkit-transition-property:height,visibility;-o-transition-property:height,visibility;transition-property:height,visibility}.caret{display:inline-block;width:0;height:0;margin-left:2px;vertical-align:middle;border-top:4px dashed;border-top:4px solid\9;border-right:4px solid transparent;border-left:4px solid transparent}.dropdown,.dropup{position:relative}.dropdown-toggle:focus{outline:0}.dropdown-menu{position:absolute;top:100%;left:0;z-index:1000;display:none;float:left;min-width:160px;padding:5px 0;margin:2px 0 0;font-size:14px;text-align:left;list-style:none;background-color:#fff;-webkit-background-clip:padding-box;background-clip:padding-box;border:1px solid #ccc;border:1px solid rgba(0,0,0,.15);border-radius:4px;-webkit-box-shadow:0 6px 12px rgba(0,0,0,.175);box-shadow:0 6px 12px rgba(0,0,0,.175)}.dropdown-menu.pull-right{right:0;left:auto}.dropdown-menu .divider{height:1px;margin:9px 0;overflow:hidden;background-color:#e5e5e5}.dropdown-menu>li>a{display:block;padding:3px 20px;clear:both;font-weight:400;line-height:1.42857143;color:#333;white-space:nowrap}.dropdown-menu>li>a:focus,.dropdown-menu>li>a:hover{color:#262626;text-decoration:none;background-color:#f5f5f5}.dropdown-menu>.active>a,.dropdown-menu>.active>a:focus,.dropdown-menu>.active>a:hover{color:#fff;text-decoration:none;background-color:#337ab7;outline:0}.dropdown-menu>.disabled>a,.dropdown-menu>.disabled>a:focus,.dropdown-menu>.disabled>a:hover{color:#777}.dropdown-menu>.disabled>a:focus,.dropdown-menu>.disabled>a:hover{text-decoration:none;cursor:not-allowed;background-color:transparent;background-image:none;filter:progid:DXImageTransform.Microsoft.gradient(enabled=false)}.open>.dropdown-menu{display:block}.open>a{outline:0}.dropdown-menu-right{right:0;left:auto}.dropdown-menu-left{right:auto;left:0}.dropdown-header{display:block;padding:3px 20px;font-size:12px;line-height:1.42857143;color:#777;white-space:nowrap}.dropdown-backdrop{position:fixed;top:0;right:0;bottom:0;left:0;z-index:990}.pull-right>.dropdown-menu{right:0;left:auto}.dropup .caret,.navbar-fixed-bottom .dropdown .caret{content:"";border-top:0;border-bottom:4px dashed;border-bottom:4px solid\9}.dropup .dropdown-menu,.navbar-fixed-bottom .dropdown .dropdown-menu{top:auto;bottom:100%;margin-bottom:2px}@media (min-width:768px){.navbar-right .dropdown-menu{right:0;left:auto}.navbar-right .dropdown-menu-left{right:auto;left:0}}.btn-group,.btn-group-vertical{position:relative;display:inline-block;vertical-align:middle}.btn-group-vertical>.btn,.btn-group>.btn{position:relative;float:left}.btn-group-vertical>.btn.active,.btn-group-vertical>.btn:active,.btn-group-vertical>.btn:focus,.btn-group-vertical>.btn:hover,.btn-group>.btn.active,.btn-group>.btn:active,.btn-group>.btn:focus,.btn-group>.btn:hover{z-index:2}.btn-group .btn+.btn,.btn-group .btn+.btn-group,.btn-group .btn-group+.btn,.btn-group .btn-group+.btn-group{margin-left:-1px}.btn-toolbar{margin-left:-5px}.btn-toolbar .btn,.btn-toolbar .btn-group,.btn-toolbar .input-group{float:left}.btn-toolbar>.btn,.btn-toolbar>.btn-group,.btn-toolbar>.input-group{margin-left:5px}.btn-group>.btn:not(:first-child):not(:last-child):not(.dropdown-toggle){border-radius:0}.btn-group>.btn:first-child{margin-left:0}.btn-group>.btn:first-child:not(:last-child):not(.dropdown-toggle){border-top-right-radius:0;border-bottom-right-radius:0}.btn-group>.btn:last-child:not(:first-child),.btn-group>.dropdown-toggle:not(:first-child){border-top-left-radius:0;border-bottom-left-radius:0}.btn-group>.btn-group{float:left}.btn-group>.btn-group:not(:first-child):not(:last-child)>.btn{border-radius:0}.btn-group>.btn-group:first-child:not(:last-child)>.btn:last-child,.btn-group>.btn-group:first-child:not(:last-child)>.dropdown-toggle{border-top-right-radius:0;border-bottom-right-radius:0}.btn-group>.btn-group:last-child:not(:first-child)>.btn:first-child{border-top-left-radius:0;border-bottom-left-radius:0}.btn-group .dropdown-toggle:active,.btn-group.open .dropdown-toggle{outline:0}.btn-group>.btn+.dropdown-toggle{padding-right:8px;padding-left:8px}.btn-group>.btn-lg+.dropdown-toggle{padding-right:12px;padding-left:12px}.btn-group.open .dropdown-toggle{-webkit-box-shadow:inset 0 3px 5px rgba(0,0,0,.125);box-shadow:inset 0 3px 5px rgba(0,0,0,.125)}.btn-group.open .dropdown-toggle.btn-link{-webkit-box-shadow:none;box-shadow:none}.btn .caret{margin-left:0}.btn-lg .caret{border-width:5px 5px 0;border-bottom-width:0}.dropup .btn-lg .caret{border-width:0 5px 5px}.btn-group-vertical>.btn,.btn-group-vertical>.btn-group,.btn-group-vertical>.btn-group>.btn{display:block;float:none;width:100%;max-width:100%}.btn-group-vertical>.btn-group>.btn{float:none}.btn-group-vertical>.btn+.btn,.btn-group-vertical>.btn+.btn-group,.btn-group-vertical>.btn-group+.btn,.btn-group-vertical>.btn-group+.btn-group{margin-top:-1px;margin-left:0}.btn-group-vertical>.btn:not(:first-child):not(:last-child){border-radius:0}.btn-group-vertical>.btn:first-child:not(:last-child){border-top-right-radius:4px;border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn:last-child:not(:first-child){border-top-left-radius:0;border-top-right-radius:0;border-bottom-left-radius:4px}.btn-group-vertical>.btn-group:not(:first-child):not(:last-child)>.btn{border-radius:0}.btn-group-vertical>.btn-group:first-child:not(:last-child)>.btn:last-child,.btn-group-vertical>.btn-group:first-child:not(:last-child)>.dropdown-toggle{border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn-group:last-child:not(:first-child)>.btn:first-child{border-top-left-radius:0;border-top-right-radius:0}.btn-group-justified{display:table;width:100%;table-layout:fixed;border-collapse:separate}.btn-group-justified>.btn,.btn-group-justified>.btn-group{display:table-cell;float:none;width:1%}.btn-group-justified>.btn-group .btn{width:100%}.btn-group-justified>.btn-group .dropdown-menu{left:auto}[data-toggle=buttons]>.btn input[type=checkbox],[data-toggle=buttons]>.btn input[type=radio],[data-toggle=buttons]>.btn-group>.btn input[type=checkbox],[data-toggle=buttons]>.btn-group>.btn input[type=radio]{position:absolute;clip:rect(0,0,0,0);pointer-events:none}.input-group{position:relative;display:table;border-collapse:separate}.input-group[class*=col-]{float:none;padding-right:0;padding-left:0}.input-group .form-control{position:relative;z-index:2;float:left;width:100%;margin-bottom:0}.input-group-lg>.form-control,.input-group-lg>.input-group-addon,.input-group-lg>.input-group-btn>.btn{height:46px;padding:10px 16px;font-size:18px;line-height:1.3333333;border-radius:6px}select.input-group-lg>.form-control,select.input-group-lg>.input-group-addon,select.input-group-lg>.input-group-btn>.btn{height:46px;line-height:46px}select[multiple].input-group-lg>.form-control,select[multiple].input-group-lg>.input-group-addon,select[multiple].input-group-lg>.input-group-btn>.btn,textarea.input-group-lg>.form-control,textarea.input-group-lg>.input-group-addon,textarea.input-group-lg>.input-group-btn>.btn{height:auto}.input-group-sm>.form-control,.input-group-sm>.input-group-addon,.input-group-sm>.input-group-btn>.btn{height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:3px}select.input-group-sm>.form-control,select.input-group-sm>.input-group-addon,select.input-group-sm>.input-group-btn>.btn{height:30px;line-height:30px}select[multiple].input-group-sm>.form-control,select[multiple].input-group-sm>.input-group-addon,select[multiple].input-group-sm>.input-group-btn>.btn,textarea.input-group-sm>.form-control,textarea.input-group-sm>.input-group-addon,textarea.input-group-sm>.input-group-btn>.btn{height:auto}.input-group .form-control,.input-group-addon,.input-group-btn{display:table-cell}.input-group .form-control:not(:first-child):not(:last-child),.input-group-addon:not(:first-child):not(:last-child),.input-group-btn:not(:first-child):not(:last-child){border-radius:0}.input-group-addon,.input-group-btn{width:1%;white-space:nowrap;vertical-align:middle}.input-group-addon{padding:6px 12px;font-size:14px;font-weight:400;line-height:1;color:#555;text-align:center;background-color:#eee;border:1px solid #ccc;border-radius:4px}.input-group-addon.input-sm{padding:5px 10px;font-size:12px;border-radius:3px}.input-group-addon.input-lg{padding:10px 16px;font-size:18px;border-radius:6px}.input-group-addon input[type=checkbox],.input-group-addon input[type=radio]{margin-top:0}.input-group .form-control:first-child,.input-group-addon:first-child,.input-group-btn:first-child>.btn,.input-group-btn:first-child>.btn-group>.btn,.input-group-btn:first-child>.dropdown-toggle,.input-group-btn:last-child>.btn-group:not(:last-child)>.btn,.input-group-btn:last-child>.btn:not(:last-child):not(.dropdown-toggle){border-top-right-radius:0;border-bottom-right-radius:0}.input-group-addon:first-child{border-right:0}.input-group .form-control:last-child,.input-group-addon:last-child,.input-group-btn:first-child>.btn-group:not(:first-child)>.btn,.input-group-btn:first-child>.btn:not(:first-child),.input-group-btn:last-child>.btn,.input-group-btn:last-child>.btn-group>.btn,.input-group-btn:last-child>.dropdown-toggle{border-top-left-radius:0;border-bottom-left-radius:0}.input-group-addon:last-child{border-left:0}.input-group-btn{position:relative;font-size:0;white-space:nowrap}.input-group-btn>.btn{position:relative}.input-group-btn>.btn+.btn{margin-left:-1px}.input-group-btn>.btn:active,.input-group-btn>.btn:focus,.input-group-btn>.btn:hover{z-index:2}.input-group-btn:first-child>.btn,.input-group-btn:first-child>.btn-group{margin-right:-1px}.input-group-btn:last-child>.btn,.input-group-btn:last-child>.btn-group{z-index:2;margin-left:-1px}.nav{padding-left:0;margin-bottom:0;list-style:none}.nav>li{position:relative;display:block}.nav>li>a{position:relative;display:block;padding:10px 15px}.nav>li>a:focus,.nav>li>a:hover{text-decoration:none;background-color:#eee}.nav>li.disabled>a{color:#777}.nav>li.disabled>a:focus,.nav>li.disabled>a:hover{color:#777;text-decoration:none;cursor:not-allowed;background-color:transparent}.nav .open>a,.nav .open>a:focus,.nav .open>a:hover{background-color:#eee;border-color:#337ab7}.nav .nav-divider{height:1px;margin:9px 0;overflow:hidden;background-color:#e5e5e5}.nav>li>a>img{max-width:none}.nav-tabs{border-bottom:1px solid #ddd}.nav-tabs>li{float:left;margin-bottom:-1px}.nav-tabs>li>a{margin-right:2px;line-height:1.42857143;border:1px solid transparent;border-radius:4px 4px 0 0}.nav-tabs>li>a:hover{border-color:#eee #eee #ddd}.nav-tabs>li.active>a,.nav-tabs>li.active>a:focus,.nav-tabs>li.active>a:hover{color:#555;cursor:default;background-color:#fff;border:1px solid #ddd;border-bottom-color:transparent}.nav-tabs.nav-justified{width:100%;border-bottom:0}.nav-tabs.nav-justified>li{float:none}.nav-tabs.nav-justified>li>a{margin-bottom:5px;text-align:center}.nav-tabs.nav-justified>.dropdown .dropdown-menu{top:auto;left:auto}@media (min-width:768px){.nav-tabs.nav-justified>li{display:table-cell;width:1%}.nav-tabs.nav-justified>li>a{margin-bottom:0}}.nav-tabs.nav-justified>li>a{margin-right:0;border-radius:4px}.nav-tabs.nav-justified>.active>a,.nav-tabs.nav-justified>.active>a:focus,.nav-tabs.nav-justified>.active>a:hover{border:1px solid #ddd}@media (min-width:768px){.nav-tabs.nav-justified>li>a{border-bottom:1px solid #ddd;border-radius:4px 4px 0 0}.nav-tabs.nav-justified>.active>a,.nav-tabs.nav-justified>.active>a:focus,.nav-tabs.nav-justified>.active>a:hover{border-bottom-color:#fff}}.nav-pills>li{float:left}.nav-pills>li>a{border-radius:4px}.nav-pills>li+li{margin-left:2px}.nav-pills>li.active>a,.nav-pills>li.active>a:focus,.nav-pills>li.active>a:hover{color:#fff;background-color:#337ab7}.nav-stacked>li{float:none}.nav-stacked>li+li{margin-top:2px;margin-left:0}.nav-justified{width:100%}.nav-justified>li{float:none}.nav-justified>li>a{margin-bottom:5px;text-align:center}.nav-justified>.dropdown .dropdown-menu{top:auto;left:auto}@media (min-width:768px){.nav-justified>li{display:table-cell;width:1%}.nav-justified>li>a{margin-bottom:0}}.nav-tabs-justified{border-bottom:0}.nav-tabs-justified>li>a{margin-right:0;border-radius:4px}.nav-tabs-justified>.active>a,.nav-tabs-justified>.active>a:focus,.nav-tabs-justified>.active>a:hover{border:1px solid #ddd}@media (min-width:768px){.nav-tabs-justified>li>a{border-bottom:1px solid #ddd;border-radius:4px 4px 0 0}.nav-tabs-justified>.active>a,.nav-tabs-justified>.active>a:focus,.nav-tabs-justified>.active>a:hover{border-bottom-color:#fff}}.tab-content>.tab-pane{display:none}.tab-content>.active{display:block}.nav-tabs .dropdown-menu{margin-top:-1px;border-top-left-radius:0;border-top-right-radius:0}.navbar{position:relative;min-height:50px;margin-bottom:20px;border:1px solid transparent}@media (min-width:768px){.navbar{border-radius:4px}}@media (min-width:768px){.navbar-header{float:left}}.navbar-collapse{padding-right:15px;padding-left:15px;overflow-x:visible;-webkit-overflow-scrolling:touch;border-top:1px solid transparent;-webkit-box-shadow:inset 0 1px 0 rgba(255,255,255,.1);box-shadow:inset 0 1px 0 rgba(255,255,255,.1)}.navbar-collapse.in{overflow-y:auto}@media (min-width:768px){.navbar-collapse{width:auto;border-top:0;-webkit-box-shadow:none;box-shadow:none}.navbar-collapse.collapse{display:block!important;height:auto!important;padding-bottom:0;overflow:visible!important}.navbar-collapse.in{overflow-y:visible}.navbar-fixed-bottom .navbar-collapse,.navbar-fixed-top .navbar-collapse,.navbar-static-top .navbar-collapse{padding-right:0;padding-left:0}}.navbar-fixed-bottom .navbar-collapse,.navbar-fixed-top .navbar-collapse{max-height:340px}@media (max-device-width:480px) and (orientation:landscape){.navbar-fixed-bottom .navbar-collapse,.navbar-fixed-top .navbar-collapse{max-height:200px}}.container-fluid>.navbar-collapse,.container-fluid>.navbar-header,.container>.navbar-collapse,.container>.navbar-header{margin-right:-15px;margin-left:-15px}@media (min-width:768px){.container-fluid>.navbar-collapse,.container-fluid>.navbar-header,.container>.navbar-collapse,.container>.navbar-header{margin-right:0;margin-left:0}}.navbar-static-top{z-index:1000;border-width:0 0 1px}@media (min-width:768px){.navbar-static-top{border-radius:0}}.navbar-fixed-bottom,.navbar-fixed-top{position:fixed;right:0;left:0;z-index:1030}@media (min-width:768px){.navbar-fixed-bottom,.navbar-fixed-top{border-radius:0}}.navbar-fixed-top{top:0;border-width:0 0 1px}.navbar-fixed-bottom{bottom:0;margin-bottom:0;border-width:1px 0 0}.navbar-brand{float:left;height:50px;padding:15px 15px;font-size:18px;line-height:20px}.navbar-brand:focus,.navbar-brand:hover{text-decoration:none}.navbar-brand>img{display:block}@media (min-width:768px){.navbar>.container .navbar-brand,.navbar>.container-fluid .navbar-brand{margin-left:-15px}}.navbar-toggle{position:relative;float:right;padding:9px 10px;margin-top:8px;margin-right:15px;margin-bottom:8px;background-color:transparent;background-image:none;border:1px solid transparent;border-radius:4px}.navbar-toggle:focus{outline:0}.navbar-toggle .icon-bar{display:block;width:22px;height:2px;border-radius:1px}.navbar-toggle .icon-bar+.icon-bar{margin-top:4px}@media (min-width:768px){.navbar-toggle{display:none}}.navbar-nav{margin:7.5px -15px}.navbar-nav>li>a{padding-top:10px;padding-bottom:10px;line-height:20px}@media (max-width:767px){.navbar-nav .open .dropdown-menu{position:static;float:none;width:auto;margin-top:0;background-color:transparent;border:0;-webkit-box-shadow:none;box-shadow:none}.navbar-nav .open .dropdown-menu .dropdown-header,.navbar-nav .open .dropdown-menu>li>a{padding:5px 15px 5px 25px}.navbar-nav .open .dropdown-menu>li>a{line-height:20px}.navbar-nav .open .dropdown-menu>li>a:focus,.navbar-nav .open .dropdown-menu>li>a:hover{background-image:none}}@media (min-width:768px){.navbar-nav{float:left;margin:0}.navbar-nav>li{float:left}.navbar-nav>li>a{padding-top:15px;padding-bottom:15px}}.navbar-form{padding:10px 15px;margin-top:8px;margin-right:-15px;margin-bottom:8px;margin-left:-15px;border-top:1px solid transparent;border-bottom:1px solid transparent;-webkit-box-shadow:inset 0 1px 0 rgba(255,255,255,.1),0 1px 0 rgba(255,255,255,.1);box-shadow:inset 0 1px 0 rgba(255,255,255,.1),0 1px 0 rgba(255,255,255,.1)}@media (min-width:768px){.navbar-form .form-group{display:inline-block;margin-bottom:0;vertical-align:middle}.navbar-form .form-control{display:inline-block;width:auto;vertical-align:middle}.navbar-form .form-control-static{display:inline-block}.navbar-form .input-group{display:inline-table;vertical-align:middle}.navbar-form .input-group .form-control,.navbar-form .input-group .input-group-addon,.navbar-form .input-group .input-group-btn{width:auto}.navbar-form .input-group>.form-control{width:100%}.navbar-form .control-label{margin-bottom:0;vertical-align:middle}.navbar-form .checkbox,.navbar-form .radio{display:inline-block;margin-top:0;margin-bottom:0;vertical-align:middle}.navbar-form .checkbox label,.navbar-form .radio label{padding-left:0}.navbar-form .checkbox input[type=checkbox],.navbar-form .radio input[type=radio]{position:relative;margin-left:0}.navbar-form .has-feedback .form-control-feedback{top:0}}@media (max-width:767px){.navbar-form .form-group{margin-bottom:5px}.navbar-form .form-group:last-child{margin-bottom:0}}@media (min-width:768px){.navbar-form{width:auto;padding-top:0;padding-bottom:0;margin-right:0;margin-left:0;border:0;-webkit-box-shadow:none;box-shadow:none}}.navbar-nav>li>.dropdown-menu{margin-top:0;border-top-left-radius:0;border-top-right-radius:0}.navbar-fixed-bottom .navbar-nav>li>.dropdown-menu{margin-bottom:0;border-top-left-radius:4px;border-top-right-radius:4px;border-bottom-right-radius:0;border-bottom-left-radius:0}.navbar-btn{margin-top:8px;margin-bottom:8px}.navbar-btn.btn-sm{margin-top:10px;margin-bottom:10px}.navbar-btn.btn-xs{margin-top:14px;margin-bottom:14px}.navbar-text{margin-top:15px;margin-bottom:15px}@media (min-width:768px){.navbar-text{float:left;margin-right:15px;margin-left:15px}}@media (min-width:768px){.navbar-left{float:left!important}.navbar-right{float:right!important;margin-right:-15px}.navbar-right~.navbar-right{margin-right:0}}.navbar-default{background-color:#f8f8f8;border-color:#e7e7e7}.navbar-default .navbar-brand{color:#777}.navbar-default .navbar-brand:focus,.navbar-default .navbar-brand:hover{color:#5e5e5e;background-color:transparent}.navbar-default .navbar-text{color:#777}.navbar-default .navbar-nav>li>a{color:#777}.navbar-default .navbar-nav>li>a:focus,.navbar-default .navbar-nav>li>a:hover{color:#333;background-color:transparent}.navbar-default .navbar-nav>.active>a,.navbar-default .navbar-nav>.active>a:focus,.navbar-default .navbar-nav>.active>a:hover{color:#555;background-color:#e7e7e7}.navbar-default .navbar-nav>.disabled>a,.navbar-default .navbar-nav>.disabled>a:focus,.navbar-default .navbar-nav>.disabled>a:hover{color:#ccc;background-color:transparent}.navbar-default .navbar-toggle{border-color:#ddd}.navbar-default .navbar-toggle:focus,.navbar-default .navbar-toggle:hover{background-color:#ddd}.navbar-default .navbar-toggle .icon-bar{background-color:#888}.navbar-default .navbar-collapse,.navbar-default .navbar-form{border-color:#e7e7e7}.navbar-default .navbar-nav>.open>a,.navbar-default .navbar-nav>.open>a:focus,.navbar-default .navbar-nav>.open>a:hover{color:#555;background-color:#e7e7e7}@media (max-width:767px){.navbar-default .navbar-nav .open .dropdown-menu>li>a{color:#777}.navbar-default .navbar-nav .open .dropdown-menu>li>a:focus,.navbar-default .navbar-nav .open .dropdown-menu>li>a:hover{color:#333;background-color:transparent}.navbar-default .navbar-nav .open .dropdown-menu>.active>a,.navbar-default .navbar-nav .open .dropdown-menu>.active>a:focus,.navbar-default .navbar-nav .open .dropdown-menu>.active>a:hover{color:#555;background-color:#e7e7e7}.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a,.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a:focus,.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a:hover{color:#ccc;background-color:transparent}}.navbar-default .navbar-link{color:#777}.navbar-default .navbar-link:hover{color:#333}.navbar-default .btn-link{color:#777}.navbar-default .btn-link:focus,.navbar-default .btn-link:hover{color:#333}.navbar-default .btn-link[disabled]:focus,.navbar-default .btn-link[disabled]:hover,fieldset[disabled] .navbar-default .btn-link:focus,fieldset[disabled] .navbar-default .btn-link:hover{color:#ccc}.navbar-inverse{background-color:#222;border-color:#080808}.navbar-inverse .navbar-brand{color:#9d9d9d}.navbar-inverse .navbar-brand:focus,.navbar-inverse .navbar-brand:hover{color:#fff;background-color:transparent}.navbar-inverse .navbar-text{color:#9d9d9d}.navbar-inverse .navbar-nav>li>a{color:#9d9d9d}.navbar-inverse .navbar-nav>li>a:focus,.navbar-inverse .navbar-nav>li>a:hover{color:#fff;background-color:transparent}.navbar-inverse .navbar-nav>.active>a,.navbar-inverse .navbar-nav>.active>a:focus,.navbar-inverse .navbar-nav>.active>a:hover{color:#fff;background-color:#080808}.navbar-inverse .navbar-nav>.disabled>a,.navbar-inverse .navbar-nav>.disabled>a:focus,.navbar-inverse .navbar-nav>.disabled>a:hover{color:#444;background-color:transparent}.navbar-inverse .navbar-toggle{border-color:#333}.navbar-inverse .navbar-toggle:focus,.navbar-inverse .navbar-toggle:hover{background-color:#333}.navbar-inverse .navbar-toggle .icon-bar{background-color:#fff}.navbar-inverse .navbar-collapse,.navbar-inverse .navbar-form{border-color:#101010}.navbar-inverse .navbar-nav>.open>a,.navbar-inverse .navbar-nav>.open>a:focus,.navbar-inverse .navbar-nav>.open>a:hover{color:#fff;background-color:#080808}@media (max-width:767px){.navbar-inverse .navbar-nav .open .dropdown-menu>.dropdown-header{border-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu .divider{background-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu>li>a{color:#9d9d9d}.navbar-inverse .navbar-nav .open .dropdown-menu>li>a:focus,.navbar-inverse .navbar-nav .open .dropdown-menu>li>a:hover{color:#fff;background-color:transparent}.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a,.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a:focus,.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a:hover{color:#fff;background-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a,.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a:focus,.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a:hover{color:#444;background-color:transparent}}.navbar-inverse .navbar-link{color:#9d9d9d}.navbar-inverse .navbar-link:hover{color:#fff}.navbar-inverse .btn-link{color:#9d9d9d}.navbar-inverse .btn-link:focus,.navbar-inverse .btn-link:hover{color:#fff}.navbar-inverse .btn-link[disabled]:focus,.navbar-inverse .btn-link[disabled]:hover,fieldset[disabled] .navbar-inverse .btn-link:focus,fieldset[disabled] .navbar-inverse .btn-link:hover{color:#444}.breadcrumb{padding:8px 15px;margin-bottom:20px;list-style:none;background-color:#f5f5f5;border-radius:4px}.breadcrumb>li{display:inline-block}.breadcrumb>li+li:before{padding:0 5px;color:#ccc;content:"/\00a0"}.breadcrumb>.active{color:#777}.pagination{display:inline-block;padding-left:0;margin:20px 0;border-radius:4px}.pagination>li{display:inline}.pagination>li>a,.pagination>li>span{position:relative;float:left;padding:6px 12px;margin-left:-1px;line-height:1.42857143;color:#337ab7;text-decoration:none;background-color:#fff;border:1px solid #ddd}.pagination>li:first-child>a,.pagination>li:first-child>span{margin-left:0;border-top-left-radius:4px;border-bottom-left-radius:4px}.pagination>li:last-child>a,.pagination>li:last-child>span{border-top-right-radius:4px;border-bottom-right-radius:4px}.pagination>li>a:focus,.pagination>li>a:hover,.pagination>li>span:focus,.pagination>li>span:hover{z-index:3;color:#23527c;background-color:#eee;border-color:#ddd}.pagination>.active>a,.pagination>.active>a:focus,.pagination>.active>a:hover,.pagination>.active>span,.pagination>.active>span:focus,.pagination>.active>span:hover{z-index:2;color:#fff;cursor:default;background-color:#337ab7;border-color:#337ab7}.pagination>.disabled>a,.pagination>.disabled>a:focus,.pagination>.disabled>a:hover,.pagination>.disabled>span,.pagination>.disabled>span:focus,.pagination>.disabled>span:hover{color:#777;cursor:not-allowed;background-color:#fff;border-color:#ddd}.pagination-lg>li>a,.pagination-lg>li>span{padding:10px 16px;font-size:18px;line-height:1.3333333}.pagination-lg>li:first-child>a,.pagination-lg>li:first-child>span{border-top-left-radius:6px;border-bottom-left-radius:6px}.pagination-lg>li:last-child>a,.pagination-lg>li:last-child>span{border-top-right-radius:6px;border-bottom-right-radius:6px}.pagination-sm>li>a,.pagination-sm>li>span{padding:5px 10px;font-size:12px;line-height:1.5}.pagination-sm>li:first-child>a,.pagination-sm>li:first-child>span{border-top-left-radius:3px;border-bottom-left-radius:3px}.pagination-sm>li:last-child>a,.pagination-sm>li:last-child>span{border-top-right-radius:3px;border-bottom-right-radius:3px}.pager{padding-left:0;margin:20px 0;text-align:center;list-style:none}.pager li{display:inline}.pager li>a,.pager li>span{display:inline-block;padding:5px 14px;background-color:#fff;border:1px solid #ddd;border-radius:15px}.pager li>a:focus,.pager li>a:hover{text-decoration:none;background-color:#eee}.pager .next>a,.pager .next>span{float:right}.pager .previous>a,.pager .previous>span{float:left}.pager .disabled>a,.pager .disabled>a:focus,.pager .disabled>a:hover,.pager .disabled>span{color:#777;cursor:not-allowed;background-color:#fff}.label{display:inline;padding:.2em .6em .3em;font-size:75%;font-weight:700;line-height:1;color:#fff;text-align:center;white-space:nowrap;vertical-align:baseline;border-radius:.25em}a.label:focus,a.label:hover{color:#fff;text-decoration:none;cursor:pointer}.label:empty{display:none}.btn .label{position:relative;top:-1px}.label-default{background-color:#777}.label-default[href]:focus,.label-default[href]:hover{background-color:#5e5e5e}.label-primary{background-color:#337ab7}.label-primary[href]:focus,.label-primary[href]:hover{background-color:#286090}.label-success{background-color:#5cb85c}.label-success[href]:focus,.label-success[href]:hover{background-color:#449d44}.label-info{background-color:#5bc0de}.label-info[href]:focus,.label-info[href]:hover{background-color:#31b0d5}.label-warning{background-color:#f0ad4e}.label-warning[href]:focus,.label-warning[href]:hover{background-color:#ec971f}.label-danger{background-color:#d9534f}.label-danger[href]:focus,.label-danger[href]:hover{background-color:#c9302c}.badge{display:inline-block;min-width:10px;padding:3px 7px;font-size:12px;font-weight:700;line-height:1;color:#fff;text-align:center;white-space:nowrap;vertical-align:middle;background-color:#777;border-radius:10px}.badge:empty{display:none}.btn .badge{position:relative;top:-1px}.btn-group-xs>.btn .badge,.btn-xs .badge{top:0;padding:1px 5px}a.badge:focus,a.badge:hover{color:#fff;text-decoration:none;cursor:pointer}.list-group-item.active>.badge,.nav-pills>.active>a>.badge{color:#337ab7;background-color:#fff}.list-group-item>.badge{float:right}.list-group-item>.badge+.badge{margin-right:5px}.nav-pills>li>a>.badge{margin-left:3px}.jumbotron{padding-top:30px;padding-bottom:30px;margin-bottom:30px;color:inherit;background-color:#eee}.jumbotron .h1,.jumbotron h1{color:inherit}.jumbotron p{margin-bottom:15px;font-size:21px;font-weight:200}.jumbotron>hr{border-top-color:#d5d5d5}.container .jumbotron,.container-fluid .jumbotron{border-radius:6px}.jumbotron .container{max-width:100%}@media screen and (min-width:768px){.jumbotron{padding-top:48px;padding-bottom:48px}.container .jumbotron,.container-fluid .jumbotron{padding-right:60px;padding-left:60px}.jumbotron .h1,.jumbotron h1{font-size:63px}}.thumbnail{display:block;padding:4px;margin-bottom:20px;line-height:1.42857143;background-color:#fff;border:1px solid #ddd;border-radius:4px;-webkit-transition:border .2s ease-in-out;-o-transition:border .2s ease-in-out;transition:border .2s ease-in-out}.thumbnail a>img,.thumbnail>img{margin-right:auto;margin-left:auto}a.thumbnail.active,a.thumbnail:focus,a.thumbnail:hover{border-color:#337ab7}.thumbnail .caption{padding:9px;color:#333}.alert{padding:15px;margin-bottom:20px;border:1px solid transparent;border-radius:4px}.alert h4{margin-top:0;color:inherit}.alert .alert-link{font-weight:700}.alert>p,.alert>ul{margin-bottom:0}.alert>p+p{margin-top:5px}.alert-dismissable,.alert-dismissible{padding-right:35px}.alert-dismissable .close,.alert-dismissible .close{position:relative;top:-2px;right:-21px;color:inherit}.alert-success{color:#3c763d;background-color:#dff0d8;border-color:#d6e9c6}.alert-success hr{border-top-color:#c9e2b3}.alert-success .alert-link{color:#2b542c}.alert-info{color:#31708f;background-color:#d9edf7;border-color:#bce8f1}.alert-info hr{border-top-color:#a6e1ec}.alert-info .alert-link{color:#245269}.alert-warning{color:#8a6d3b;background-color:#fcf8e3;border-color:#faebcc}.alert-warning hr{border-top-color:#f7e1b5}.alert-warning .alert-link{color:#66512c}.alert-danger{color:#a94442;background-color:#f2dede;border-color:#ebccd1}.alert-danger hr{border-top-color:#e4b9c0}.alert-danger .alert-link{color:#843534}@-webkit-keyframes progress-bar-stripes{from{background-position:40px 0}to{background-position:0 0}}@-o-keyframes progress-bar-stripes{from{background-position:40px 0}to{background-position:0 0}}@keyframes progress-bar-stripes{from{background-position:40px 0}to{background-position:0 0}}.progress{height:20px;margin-bottom:20px;overflow:hidden;background-color:#f5f5f5;border-radius:4px;-webkit-box-shadow:inset 0 1px 2px rgba(0,0,0,.1);box-shadow:inset 0 1px 2px rgba(0,0,0,.1)}.progress-bar{float:left;width:0;height:100%;font-size:12px;line-height:20px;color:#fff;text-align:center;background-color:#337ab7;-webkit-box-shadow:inset 0 -1px 0 rgba(0,0,0,.15);box-shadow:inset 0 -1px 0 rgba(0,0,0,.15);-webkit-transition:width .6s ease;-o-transition:width .6s ease;transition:width .6s ease}.progress-bar-striped,.progress-striped .progress-bar{background-image:-webkit-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:-o-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);-webkit-background-size:40px 40px;background-size:40px 40px}.progress-bar.active,.progress.active .progress-bar{-webkit-animation:progress-bar-stripes 2s linear infinite;-o-animation:progress-bar-stripes 2s linear infinite;animation:progress-bar-stripes 2s linear infinite}.progress-bar-success{background-color:#5cb85c}.progress-striped .progress-bar-success{background-image:-webkit-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:-o-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent)}.progress-bar-info{background-color:#5bc0de}.progress-striped .progress-bar-info{background-image:-webkit-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:-o-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent)}.progress-bar-warning{background-color:#f0ad4e}.progress-striped .progress-bar-warning{background-image:-webkit-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:-o-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent)}.progress-bar-danger{background-color:#d9534f}.progress-striped .progress-bar-danger{background-image:-webkit-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:-o-linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent);background-image:linear-gradient(45deg,rgba(255,255,255,.15) 25%,transparent 25%,transparent 50%,rgba(255,255,255,.15) 50%,rgba(255,255,255,.15) 75%,transparent 75%,transparent)}.media{margin-top:15px}.media:first-child{margin-top:0}.media,.media-body{overflow:hidden;zoom:1}.media-body{width:10000px}.media-object{display:block}.media-object.img-thumbnail{max-width:none}.media-right,.media>.pull-right{padding-left:10px}.media-left,.media>.pull-left{padding-right:10px}.media-body,.media-left,.media-right{display:table-cell;vertical-align:top}.media-middle{vertical-align:middle}.media-bottom{vertical-align:bottom}.media-heading{margin-top:0;margin-bottom:5px}.media-list{padding-left:0;list-style:none}.list-group{padding-left:0;margin-bottom:20px}.list-group-item{position:relative;display:block;padding:10px 15px;margin-bottom:-1px;background-color:#fff;border:1px solid #ddd}.list-group-item:first-child{border-top-left-radius:4px;border-top-right-radius:4px}.list-group-item:last-child{margin-bottom:0;border-bottom-right-radius:4px;border-bottom-left-radius:4px}a.list-group-item,button.list-group-item{color:#555}a.list-group-item .list-group-item-heading,button.list-group-item .list-group-item-heading{color:#333}a.list-group-item:focus,a.list-group-item:hover,button.list-group-item:focus,button.list-group-item:hover{color:#555;text-decoration:none;background-color:#f5f5f5}button.list-group-item{width:100%;text-align:left}.list-group-item.disabled,.list-group-item.disabled:focus,.list-group-item.disabled:hover{color:#777;cursor:not-allowed;background-color:#eee}.list-group-item.disabled .list-group-item-heading,.list-group-item.disabled:focus .list-group-item-heading,.list-group-item.disabled:hover .list-group-item-heading{color:inherit}.list-group-item.disabled .list-group-item-text,.list-group-item.disabled:focus .list-group-item-text,.list-group-item.disabled:hover .list-group-item-text{color:#777}.list-group-item.active,.list-group-item.active:focus,.list-group-item.active:hover{z-index:2;color:#fff;background-color:#337ab7;border-color:#337ab7}.list-group-item.active .list-group-item-heading,.list-group-item.active .list-group-item-heading>.small,.list-group-item.active .list-group-item-heading>small,.list-group-item.active:focus .list-group-item-heading,.list-group-item.active:focus .list-group-item-heading>.small,.list-group-item.active:focus .list-group-item-heading>small,.list-group-item.active:hover .list-group-item-heading,.list-group-item.active:hover .list-group-item-heading>.small,.list-group-item.active:hover .list-group-item-heading>small{color:inherit}.list-group-item.active .list-group-item-text,.list-group-item.active:focus .list-group-item-text,.list-group-item.active:hover .list-group-item-text{color:#c7ddef}.list-group-item-success{color:#3c763d;background-color:#dff0d8}a.list-group-item-success,button.list-group-item-success{color:#3c763d}a.list-group-item-success .list-group-item-heading,button.list-group-item-success .list-group-item-heading{color:inherit}a.list-group-item-success:focus,a.list-group-item-success:hover,button.list-group-item-success:focus,button.list-group-item-success:hover{color:#3c763d;background-color:#d0e9c6}a.list-group-item-success.active,a.list-group-item-success.active:focus,a.list-group-item-success.active:hover,button.list-group-item-success.active,button.list-group-item-success.active:focus,button.list-group-item-success.active:hover{color:#fff;background-color:#3c763d;border-color:#3c763d}.list-group-item-info{color:#31708f;background-color:#d9edf7}a.list-group-item-info,button.list-group-item-info{color:#31708f}a.list-group-item-info .list-group-item-heading,button.list-group-item-info .list-group-item-heading{color:inherit}a.list-group-item-info:focus,a.list-group-item-info:hover,button.list-group-item-info:focus,button.list-group-item-info:hover{color:#31708f;background-color:#c4e3f3}a.list-group-item-info.active,a.list-group-item-info.active:focus,a.list-group-item-info.active:hover,button.list-group-item-info.active,button.list-group-item-info.active:focus,button.list-group-item-info.active:hover{color:#fff;background-color:#31708f;border-color:#31708f}.list-group-item-warning{color:#8a6d3b;background-color:#fcf8e3}a.list-group-item-warning,button.list-group-item-warning{color:#8a6d3b}a.list-group-item-warning .list-group-item-heading,button.list-group-item-warning .list-group-item-heading{color:inherit}a.list-group-item-warning:focus,a.list-group-item-warning:hover,button.list-group-item-warning:focus,button.list-group-item-warning:hover{color:#8a6d3b;background-color:#faf2cc}a.list-group-item-warning.active,a.list-group-item-warning.active:focus,a.list-group-item-warning.active:hover,button.list-group-item-warning.active,button.list-group-item-warning.active:focus,button.list-group-item-warning.active:hover{color:#fff;background-color:#8a6d3b;border-color:#8a6d3b}.list-group-item-danger{color:#a94442;background-color:#f2dede}a.list-group-item-danger,button.list-group-item-danger{color:#a94442}a.list-group-item-danger .list-group-item-heading,button.list-group-item-danger .list-group-item-heading{color:inherit}a.list-group-item-danger:focus,a.list-group-item-danger:hover,button.list-group-item-danger:focus,button.list-group-item-danger:hover{color:#a94442;background-color:#ebcccc}a.list-group-item-danger.active,a.list-group-item-danger.active:focus,a.list-group-item-danger.active:hover,button.list-group-item-danger.active,button.list-group-item-danger.active:focus,button.list-group-item-danger.active:hover{color:#fff;background-color:#a94442;border-color:#a94442}.list-group-item-heading{margin-top:0;margin-bottom:5px}.list-group-item-text{margin-bottom:0;line-height:1.3}.panel{margin-bottom:20px;background-color:#fff;border:1px solid transparent;border-radius:4px;-webkit-box-shadow:0 1px 1px rgba(0,0,0,.05);box-shadow:0 1px 1px rgba(0,0,0,.05)}.panel-body{padding:15px}.panel-heading{padding:10px 15px;border-bottom:1px solid transparent;border-top-left-radius:3px;border-top-right-radius:3px}.panel-heading>.dropdown .dropdown-toggle{color:inherit}.panel-title{margin-top:0;margin-bottom:0;font-size:16px;color:inherit}.panel-title>.small,.panel-title>.small>a,.panel-title>a,.panel-title>small,.panel-title>small>a{color:inherit}.panel-footer{padding:10px 15px;background-color:#f5f5f5;border-top:1px solid #ddd;border-bottom-right-radius:3px;border-bottom-left-radius:3px}.panel>.list-group,.panel>.panel-collapse>.list-group{margin-bottom:0}.panel>.list-group .list-group-item,.panel>.panel-collapse>.list-group .list-group-item{border-width:1px 0;border-radius:0}.panel>.list-group:first-child .list-group-item:first-child,.panel>.panel-collapse>.list-group:first-child .list-group-item:first-child{border-top:0;border-top-left-radius:3px;border-top-right-radius:3px}.panel>.list-group:last-child .list-group-item:last-child,.panel>.panel-collapse>.list-group:last-child .list-group-item:last-child{border-bottom:0;border-bottom-right-radius:3px;border-bottom-left-radius:3px}.panel>.panel-heading+.panel-collapse>.list-group .list-group-item:first-child{border-top-left-radius:0;border-top-right-radius:0}.panel-heading+.list-group .list-group-item:first-child{border-top-width:0}.list-group+.panel-footer{border-top-width:0}.panel>.panel-collapse>.table,.panel>.table,.panel>.table-responsive>.table{margin-bottom:0}.panel>.panel-collapse>.table caption,.panel>.table caption,.panel>.table-responsive>.table caption{padding-right:15px;padding-left:15px}.panel>.table-responsive:first-child>.table:first-child,.panel>.table:first-child{border-top-left-radius:3px;border-top-right-radius:3px}.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child,.panel>.table:first-child>thead:first-child>tr:first-child{border-top-left-radius:3px;border-top-right-radius:3px}.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child td:first-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child th:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child td:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child th:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child td:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child th:first-child,.panel>.table:first-child>thead:first-child>tr:first-child td:first-child,.panel>.table:first-child>thead:first-child>tr:first-child th:first-child{border-top-left-radius:3px}.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child td:last-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child th:last-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child td:last-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child th:last-child,.panel>.table:first-child>tbody:first-child>tr:first-child td:last-child,.panel>.table:first-child>tbody:first-child>tr:first-child th:last-child,.panel>.table:first-child>thead:first-child>tr:first-child td:last-child,.panel>.table:first-child>thead:first-child>tr:first-child th:last-child{border-top-right-radius:3px}.panel>.table-responsive:last-child>.table:last-child,.panel>.table:last-child{border-bottom-right-radius:3px;border-bottom-left-radius:3px}.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child,.panel>.table:last-child>tbody:last-child>tr:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child{border-bottom-right-radius:3px;border-bottom-left-radius:3px}.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child td:first-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child th:first-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child td:first-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child th:first-child,.panel>.table:last-child>tbody:last-child>tr:last-child td:first-child,.panel>.table:last-child>tbody:last-child>tr:last-child th:first-child,.panel>.table:last-child>tfoot:last-child>tr:last-child td:first-child,.panel>.table:last-child>tfoot:last-child>tr:last-child th:first-child{border-bottom-left-radius:3px}.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child td:last-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child th:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child td:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child th:last-child,.panel>.table:last-child>tbody:last-child>tr:last-child td:last-child,.panel>.table:last-child>tbody:last-child>tr:last-child th:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child td:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child th:last-child{border-bottom-right-radius:3px}.panel>.panel-body+.table,.panel>.panel-body+.table-responsive,.panel>.table+.panel-body,.panel>.table-responsive+.panel-body{border-top:1px solid #ddd}.panel>.table>tbody:first-child>tr:first-child td,.panel>.table>tbody:first-child>tr:first-child th{border-top:0}.panel>.table-bordered,.panel>.table-responsive>.table-bordered{border:0}.panel>.table-bordered>tbody>tr>td:first-child,.panel>.table-bordered>tbody>tr>th:first-child,.panel>.table-bordered>tfoot>tr>td:first-child,.panel>.table-bordered>tfoot>tr>th:first-child,.panel>.table-bordered>thead>tr>td:first-child,.panel>.table-bordered>thead>tr>th:first-child,.panel>.table-responsive>.table-bordered>tbody>tr>td:first-child,.panel>.table-responsive>.table-bordered>tbody>tr>th:first-child,.panel>.table-responsive>.table-bordered>tfoot>tr>td:first-child,.panel>.table-responsive>.table-bordered>tfoot>tr>th:first-child,.panel>.table-responsive>.table-bordered>thead>tr>td:first-child,.panel>.table-responsive>.table-bordered>thead>tr>th:first-child{border-left:0}.panel>.table-bordered>tbody>tr>td:last-child,.panel>.table-bordered>tbody>tr>th:last-child,.panel>.table-bordered>tfoot>tr>td:last-child,.panel>.table-bordered>tfoot>tr>th:last-child,.panel>.table-bordered>thead>tr>td:last-child,.panel>.table-bordered>thead>tr>th:last-child,.panel>.table-responsive>.table-bordered>tbody>tr>td:last-child,.panel>.table-responsive>.table-bordered>tbody>tr>th:last-child,.panel>.table-responsive>.table-bordered>tfoot>tr>td:last-child,.panel>.table-responsive>.table-bordered>tfoot>tr>th:last-child,.panel>.table-responsive>.table-bordered>thead>tr>td:last-child,.panel>.table-responsive>.table-bordered>thead>tr>th:last-child{border-right:0}.panel>.table-bordered>tbody>tr:first-child>td,.panel>.table-bordered>tbody>tr:first-child>th,.panel>.table-bordered>thead>tr:first-child>td,.panel>.table-bordered>thead>tr:first-child>th,.panel>.table-responsive>.table-bordered>tbody>tr:first-child>td,.panel>.table-responsive>.table-bordered>tbody>tr:first-child>th,.panel>.table-responsive>.table-bordered>thead>tr:first-child>td,.panel>.table-responsive>.table-bordered>thead>tr:first-child>th{border-bottom:0}.panel>.table-bordered>tbody>tr:last-child>td,.panel>.table-bordered>tbody>tr:last-child>th,.panel>.table-bordered>tfoot>tr:last-child>td,.panel>.table-bordered>tfoot>tr:last-child>th,.panel>.table-responsive>.table-bordered>tbody>tr:last-child>td,.panel>.table-responsive>.table-bordered>tbody>tr:last-child>th,.panel>.table-responsive>.table-bordered>tfoot>tr:last-child>td,.panel>.table-responsive>.table-bordered>tfoot>tr:last-child>th{border-bottom:0}.panel>.table-responsive{margin-bottom:0;border:0}.panel-group{margin-bottom:20px}.panel-group .panel{margin-bottom:0;border-radius:4px}.panel-group .panel+.panel{margin-top:5px}.panel-group .panel-heading{border-bottom:0}.panel-group .panel-heading+.panel-collapse>.list-group,.panel-group .panel-heading+.panel-collapse>.panel-body{border-top:1px solid #ddd}.panel-group .panel-footer{border-top:0}.panel-group .panel-footer+.panel-collapse .panel-body{border-bottom:1px solid #ddd}.panel-default{border-color:#ddd}.panel-default>.panel-heading{color:#333;background-color:#f5f5f5;border-color:#ddd}.panel-default>.panel-heading+.panel-collapse>.panel-body{border-top-color:#ddd}.panel-default>.panel-heading .badge{color:#f5f5f5;background-color:#333}.panel-default>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#ddd}.panel-primary{border-color:#337ab7}.panel-primary>.panel-heading{color:#fff;background-color:#337ab7;border-color:#337ab7}.panel-primary>.panel-heading+.panel-collapse>.panel-body{border-top-color:#337ab7}.panel-primary>.panel-heading .badge{color:#337ab7;background-color:#fff}.panel-primary>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#337ab7}.panel-success{border-color:#d6e9c6}.panel-success>.panel-heading{color:#3c763d;background-color:#dff0d8;border-color:#d6e9c6}.panel-success>.panel-heading+.panel-collapse>.panel-body{border-top-color:#d6e9c6}.panel-success>.panel-heading .badge{color:#dff0d8;background-color:#3c763d}.panel-success>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#d6e9c6}.panel-info{border-color:#bce8f1}.panel-info>.panel-heading{color:#31708f;background-color:#d9edf7;border-color:#bce8f1}.panel-info>.panel-heading+.panel-collapse>.panel-body{border-top-color:#bce8f1}.panel-info>.panel-heading .badge{color:#d9edf7;background-color:#31708f}.panel-info>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#bce8f1}.panel-warning{border-color:#faebcc}.panel-warning>.panel-heading{color:#8a6d3b;background-color:#fcf8e3;border-color:#faebcc}.panel-warning>.panel-heading+.panel-collapse>.panel-body{border-top-color:#faebcc}.panel-warning>.panel-heading .badge{color:#fcf8e3;background-color:#8a6d3b}.panel-warning>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#faebcc}.panel-danger{border-color:#ebccd1}.panel-danger>.panel-heading{color:#a94442;background-color:#f2dede;border-color:#ebccd1}.panel-danger>.panel-heading+.panel-collapse>.panel-body{border-top-color:#ebccd1}.panel-danger>.panel-heading .badge{color:#f2dede;background-color:#a94442}.panel-danger>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#ebccd1}.embed-responsive{position:relative;display:block;height:0;padding:0;overflow:hidden}.embed-responsive .embed-responsive-item,.embed-responsive embed,.embed-responsive iframe,.embed-responsive object,.embed-responsive video{position:absolute;top:0;bottom:0;left:0;width:100%;height:100%;border:0}.embed-responsive-16by9{padding-bottom:56.25%}.embed-responsive-4by3{padding-bottom:75%}.well{min-height:20px;padding:19px;margin-bottom:20px;background-color:#f5f5f5;border:1px solid #e3e3e3;border-radius:4px;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.05);box-shadow:inset 0 1px 1px rgba(0,0,0,.05)}.well blockquote{border-color:#ddd;border-color:rgba(0,0,0,.15)}.well-lg{padding:24px;border-radius:6px}.well-sm{padding:9px;border-radius:3px}.close{float:right;font-size:21px;font-weight:700;line-height:1;color:#000;text-shadow:0 1px 0 #fff;filter:alpha(opacity=20);opacity:.2}.close:focus,.close:hover{color:#000;text-decoration:none;cursor:pointer;filter:alpha(opacity=50);opacity:.5}button.close{-webkit-appearance:none;padding:0;cursor:pointer;background:0 0;border:0}.modal-open{overflow:hidden}.modal{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1050;display:none;overflow:hidden;-webkit-overflow-scrolling:touch;outline:0}.modal.fade .modal-dialog{-webkit-transition:-webkit-transform .3s ease-out;-o-transition:-o-transform .3s ease-out;transition:transform .3s ease-out;-webkit-transform:translate(0,-25%);-ms-transform:translate(0,-25%);-o-transform:translate(0,-25%);transform:translate(0,-25%)}.modal.in .modal-dialog{-webkit-transform:translate(0,0);-ms-transform:translate(0,0);-o-transform:translate(0,0);transform:translate(0,0)}.modal-open .modal{overflow-x:hidden;overflow-y:auto}.modal-dialog{position:relative;width:auto;margin:10px}.modal-content{position:relative;background-color:#fff;-webkit-background-clip:padding-box;background-clip:padding-box;border:1px solid #999;border:1px solid rgba(0,0,0,.2);border-radius:6px;outline:0;-webkit-box-shadow:0 3px 9px rgba(0,0,0,.5);box-shadow:0 3px 9px rgba(0,0,0,.5)}.modal-backdrop{position:fixed;top:0;right:0;bottom:0;left:0;z-index:1040;background-color:#000}.modal-backdrop.fade{filter:alpha(opacity=0);opacity:0}.modal-backdrop.in{filter:alpha(opacity=50);opacity:.5}.modal-header{min-height:16.43px;padding:15px;border-bottom:1px solid #e5e5e5}.modal-header .close{margin-top:-2px}.modal-title{margin:0;line-height:1.42857143}.modal-body{position:relative;padding:15px}.modal-footer{padding:15px;text-align:right;border-top:1px solid #e5e5e5}.modal-footer .btn+.btn{margin-bottom:0;margin-left:5px}.modal-footer .btn-group .btn+.btn{margin-left:-1px}.modal-footer .btn-block+.btn-block{margin-left:0}.modal-scrollbar-measure{position:absolute;top:-9999px;width:50px;height:50px;overflow:scroll}@media (min-width:768px){.modal-dialog{width:600px;margin:30px auto}.modal-content{-webkit-box-shadow:0 5px 15px rgba(0,0,0,.5);box-shadow:0 5px 15px rgba(0,0,0,.5)}.modal-sm{width:300px}}@media (min-width:992px){.modal-lg{width:900px}}.tooltip{position:absolute;z-index:1070;display:block;font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:12px;font-style:normal;font-weight:400;line-height:1.42857143;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;word-wrap:normal;white-space:normal;filter:alpha(opacity=0);opacity:0;line-break:auto}.tooltip.in{filter:alpha(opacity=90);opacity:.9}.tooltip.top{padding:5px 0;margin-top:-3px}.tooltip.right{padding:0 5px;margin-left:3px}.tooltip.bottom{padding:5px 0;margin-top:3px}.tooltip.left{padding:0 5px;margin-left:-3px}.tooltip-inner{max-width:200px;padding:3px 8px;color:#fff;text-align:center;background-color:#000;border-radius:4px}.tooltip-arrow{position:absolute;width:0;height:0;border-color:transparent;border-style:solid}.tooltip.top .tooltip-arrow{bottom:0;left:50%;margin-left:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.top-left .tooltip-arrow{right:5px;bottom:0;margin-bottom:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.top-right .tooltip-arrow{bottom:0;left:5px;margin-bottom:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.right .tooltip-arrow{top:50%;left:0;margin-top:-5px;border-width:5px 5px 5px 0;border-right-color:#000}.tooltip.left .tooltip-arrow{top:50%;right:0;margin-top:-5px;border-width:5px 0 5px 5px;border-left-color:#000}.tooltip.bottom .tooltip-arrow{top:0;left:50%;margin-left:-5px;border-width:0 5px 5px;border-bottom-color:#000}.tooltip.bottom-left .tooltip-arrow{top:0;right:5px;margin-top:-5px;border-width:0 5px 5px;border-bottom-color:#000}.tooltip.bottom-right .tooltip-arrow{top:0;left:5px;margin-top:-5px;border-width:0 5px 5px;border-bottom-color:#000}.popover{position:absolute;top:0;left:0;z-index:1060;display:none;max-width:276px;padding:1px;font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:14px;font-style:normal;font-weight:400;line-height:1.42857143;text-align:left;text-align:start;text-decoration:none;text-shadow:none;text-transform:none;letter-spacing:normal;word-break:normal;word-spacing:normal;word-wrap:normal;white-space:normal;background-color:#fff;-webkit-background-clip:padding-box;background-clip:padding-box;border:1px solid #ccc;border:1px solid rgba(0,0,0,.2);border-radius:6px;-webkit-box-shadow:0 5px 10px rgba(0,0,0,.2);box-shadow:0 5px 10px rgba(0,0,0,.2);line-break:auto}.popover.top{margin-top:-10px}.popover.right{margin-left:10px}.popover.bottom{margin-top:10px}.popover.left{margin-left:-10px}.popover-title{padding:8px 14px;margin:0;font-size:14px;background-color:#f7f7f7;border-bottom:1px solid #ebebeb;border-radius:5px 5px 0 0}.popover-content{padding:9px 14px}.popover>.arrow,.popover>.arrow:after{position:absolute;display:block;width:0;height:0;border-color:transparent;border-style:solid}.popover>.arrow{border-width:11px}.popover>.arrow:after{content:"";border-width:10px}.popover.top>.arrow{bottom:-11px;left:50%;margin-left:-11px;border-top-color:#999;border-top-color:rgba(0,0,0,.25);border-bottom-width:0}.popover.top>.arrow:after{bottom:1px;margin-left:-10px;content:" ";border-top-color:#fff;border-bottom-width:0}.popover.right>.arrow{top:50%;left:-11px;margin-top:-11px;border-right-color:#999;border-right-color:rgba(0,0,0,.25);border-left-width:0}.popover.right>.arrow:after{bottom:-10px;left:1px;content:" ";border-right-color:#fff;border-left-width:0}.popover.bottom>.arrow{top:-11px;left:50%;margin-left:-11px;border-top-width:0;border-bottom-color:#999;border-bottom-color:rgba(0,0,0,.25)}.popover.bottom>.arrow:after{top:1px;margin-left:-10px;content:" ";border-top-width:0;border-bottom-color:#fff}.popover.left>.arrow{top:50%;right:-11px;margin-top:-11px;border-right-width:0;border-left-color:#999;border-left-color:rgba(0,0,0,.25)}.popover.left>.arrow:after{right:1px;bottom:-10px;content:" ";border-right-width:0;border-left-color:#fff}.carousel{position:relative}.carousel-inner{position:relative;width:100%;overflow:hidden}.carousel-inner>.item{position:relative;display:none;-webkit-transition:.6s ease-in-out left;-o-transition:.6s ease-in-out left;transition:.6s ease-in-out left}.carousel-inner>.item>a>img,.carousel-inner>.item>img{line-height:1}@media all and (transform-3d),(-webkit-transform-3d){.carousel-inner>.item{-webkit-transition:-webkit-transform .6s ease-in-out;-o-transition:-o-transform .6s ease-in-out;transition:transform .6s ease-in-out;-webkit-backface-visibility:hidden;backface-visibility:hidden;-webkit-perspective:1000px;perspective:1000px}.carousel-inner>.item.active.right,.carousel-inner>.item.next{left:0;-webkit-transform:translate3d(100%,0,0);transform:translate3d(100%,0,0)}.carousel-inner>.item.active.left,.carousel-inner>.item.prev{left:0;-webkit-transform:translate3d(-100%,0,0);transform:translate3d(-100%,0,0)}.carousel-inner>.item.active,.carousel-inner>.item.next.left,.carousel-inner>.item.prev.right{left:0;-webkit-transform:translate3d(0,0,0);transform:translate3d(0,0,0)}}.carousel-inner>.active,.carousel-inner>.next,.carousel-inner>.prev{display:block}.carousel-inner>.active{left:0}.carousel-inner>.next,.carousel-inner>.prev{position:absolute;top:0;width:100%}.carousel-inner>.next{left:100%}.carousel-inner>.prev{left:-100%}.carousel-inner>.next.left,.carousel-inner>.prev.right{left:0}.carousel-inner>.active.left{left:-100%}.carousel-inner>.active.right{left:100%}.carousel-control{position:absolute;top:0;bottom:0;left:0;width:15%;font-size:20px;color:#fff;text-align:center;text-shadow:0 1px 2px rgba(0,0,0,.6);filter:alpha(opacity=50);opacity:.5}.carousel-control.left{background-image:-webkit-linear-gradient(left,rgba(0,0,0,.5) 0,rgba(0,0,0,.0001) 100%);background-image:-o-linear-gradient(left,rgba(0,0,0,.5) 0,rgba(0,0,0,.0001) 100%);background-image:-webkit-gradient(linear,left top,right top,from(rgba(0,0,0,.5)),to(rgba(0,0,0,.0001)));background-image:linear-gradient(to right,rgba(0,0,0,.5) 0,rgba(0,0,0,.0001) 100%);filter:progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);background-repeat:repeat-x}.carousel-control.right{right:0;left:auto;background-image:-webkit-linear-gradient(left,rgba(0,0,0,.0001) 0,rgba(0,0,0,.5) 100%);background-image:-o-linear-gradient(left,rgba(0,0,0,.0001) 0,rgba(0,0,0,.5) 100%);background-image:-webkit-gradient(linear,left top,right top,from(rgba(0,0,0,.0001)),to(rgba(0,0,0,.5)));background-image:linear-gradient(to right,rgba(0,0,0,.0001) 0,rgba(0,0,0,.5) 100%);filter:progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);background-repeat:repeat-x}.carousel-control:focus,.carousel-control:hover{color:#fff;text-decoration:none;filter:alpha(opacity=90);outline:0;opacity:.9}.carousel-control .glyphicon-chevron-left,.carousel-control .glyphicon-chevron-right,.carousel-control .icon-next,.carousel-control .icon-prev{position:absolute;top:50%;z-index:5;display:inline-block;margin-top:-10px}.carousel-control .glyphicon-chevron-left,.carousel-control .icon-prev{left:50%;margin-left:-10px}.carousel-control .glyphicon-chevron-right,.carousel-control .icon-next{right:50%;margin-right:-10px}.carousel-control .icon-next,.carousel-control .icon-prev{width:20px;height:20px;font-family:serif;line-height:1}.carousel-control .icon-prev:before{content:'\2039'}.carousel-control .icon-next:before{content:'\203a'}.carousel-indicators{position:absolute;bottom:10px;left:50%;z-index:15;width:60%;padding-left:0;margin-left:-30%;text-align:center;list-style:none}.carousel-indicators li{display:inline-block;width:10px;height:10px;margin:1px;text-indent:-999px;cursor:pointer;background-color:#000\9;background-color:rgba(0,0,0,0);border:1px solid #fff;border-radius:10px}.carousel-indicators .active{width:12px;height:12px;margin:0;background-color:#fff}.carousel-caption{position:absolute;right:15%;bottom:20px;left:15%;z-index:10;padding-top:20px;padding-bottom:20px;color:#fff;text-align:center;text-shadow:0 1px 2px rgba(0,0,0,.6)}.carousel-caption .btn{text-shadow:none}@media screen and (min-width:768px){.carousel-control .glyphicon-chevron-left,.carousel-control .glyphicon-chevron-right,.carousel-control .icon-next,.carousel-control .icon-prev{width:30px;height:30px;margin-top:-15px;font-size:30px}.carousel-control .glyphicon-chevron-left,.carousel-control .icon-prev{margin-left:-15px}.carousel-control .glyphicon-chevron-right,.carousel-control .icon-next{margin-right:-15px}.carousel-caption{right:20%;left:20%;padding-bottom:30px}.carousel-indicators{bottom:20px}}.btn-group-vertical>.btn-group:after,.btn-group-vertical>.btn-group:before,.btn-toolbar:after,.btn-toolbar:before,.clearfix:after,.clearfix:before,.container-fluid:after,.container-fluid:before,.container:after,.container:before,.dl-horizontal dd:after,.dl-horizontal dd:before,.form-horizontal .form-group:after,.form-horizontal .form-group:before,.modal-footer:after,.modal-footer:before,.nav:after,.nav:before,.navbar-collapse:after,.navbar-collapse:before,.navbar-header:after,.navbar-header:before,.navbar:after,.navbar:before,.pager:after,.pager:before,.panel-body:after,.panel-body:before,.row:after,.row:before{display:table;content:" "}.btn-group-vertical>.btn-group:after,.btn-toolbar:after,.clearfix:after,.container-fluid:after,.container:after,.dl-horizontal dd:after,.form-horizontal .form-group:after,.modal-footer:after,.nav:after,.navbar-collapse:after,.navbar-header:after,.navbar:after,.pager:after,.panel-body:after,.row:after{clear:both}.center-block{display:block;margin-right:auto;margin-left:auto}.pull-right{float:right!important}.pull-left{float:left!important}.hide{display:none!important}.show{display:block!important}.invisible{visibility:hidden}.text-hide{font:0/0 a;color:transparent;text-shadow:none;background-color:transparent;border:0}.hidden{display:none!important}.affix{position:fixed}@-ms-viewport{width:device-width}.visible-lg,.visible-md,.visible-sm,.visible-xs{display:none!important}.visible-lg-block,.visible-lg-inline,.visible-lg-inline-block,.visible-md-block,.visible-md-inline,.visible-md-inline-block,.visible-sm-block,.visible-sm-inline,.visible-sm-inline-block,.visible-xs-block,.visible-xs-inline,.visible-xs-inline-block{display:none!important}@media (max-width:767px){.visible-xs{display:block!important}table.visible-xs{display:table!important}tr.visible-xs{display:table-row!important}td.visible-xs,th.visible-xs{display:table-cell!important}}@media (max-width:767px){.visible-xs-block{display:block!important}}@media (max-width:767px){.visible-xs-inline{display:inline!important}}@media (max-width:767px){.visible-xs-inline-block{display:inline-block!important}}@media (min-width:768px) and (max-width:991px){.visible-sm{display:block!important}table.visible-sm{display:table!important}tr.visible-sm{display:table-row!important}td.visible-sm,th.visible-sm{display:table-cell!important}}@media (min-width:768px) and (max-width:991px){.visible-sm-block{display:block!important}}@media (min-width:768px) and (max-width:991px){.visible-sm-inline{display:inline!important}}@media (min-width:768px) and (max-width:991px){.visible-sm-inline-block{display:inline-block!important}}@media (min-width:992px) and (max-width:1199px){.visible-md{display:block!important}table.visible-md{display:table!important}tr.visible-md{display:table-row!important}td.visible-md,th.visible-md{display:table-cell!important}}@media (min-width:992px) and (max-width:1199px){.visible-md-block{display:block!important}}@media (min-width:992px) and (max-width:1199px){.visible-md-inline{display:inline!important}}@media (min-width:992px) and (max-width:1199px){.visible-md-inline-block{display:inline-block!important}}@media (min-width:1200px){.visible-lg{display:block!important}table.visible-lg{display:table!important}tr.visible-lg{display:table-row!important}td.visible-lg,th.visible-lg{display:table-cell!important}}@media (min-width:1200px){.visible-lg-block{display:block!important}}@media (min-width:1200px){.visible-lg-inline{display:inline!important}}@media (min-width:1200px){.visible-lg-inline-block{display:inline-block!important}}@media (max-width:767px){.hidden-xs{display:none!important}}@media (min-width:768px) and (max-width:991px){.hidden-sm{display:none!important}}@media (min-width:992px) and (max-width:1199px){.hidden-md{display:none!important}}@media (min-width:1200px){.hidden-lg{display:none!important}}.visible-print{display:none!important}@media print{.visible-print{display:block!important}table.visible-print{display:table!important}tr.visible-print{display:table-row!important}td.visible-print,th.visible-print{display:table-cell!important}}.visible-print-block{display:none!important}@media print{.visible-print-block{display:block!important}}.visible-print-inline{display:none!important}@media print{.visible-print-inline{display:inline!important}}.visible-print-inline-block{display:none!important}@media print{.visible-print-inline-block{display:inline-block!important}}@media print{.hidden-print{display:none!important}}
</style>
<script>/*!
 * Bootstrap v3.3.5 (http://getbootstrap.com)
 * Copyright 2011-2015 Twitter, Inc.
 * Licensed under the MIT license
 */
if("undefined"==typeof jQuery)throw new Error("Bootstrap's JavaScript requires jQuery");+function(a){"use strict";var b=a.fn.jquery.split(" ")[0].split(".");if(b[0]<2&&b[1]<9||1==b[0]&&9==b[1]&&b[2]<1)throw new Error("Bootstrap's JavaScript requires jQuery version 1.9.1 or higher")}(jQuery),+function(a){"use strict";function b(){var a=document.createElement("bootstrap"),b={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"};for(var c in b)if(void 0!==a.style[c])return{end:b[c]};return!1}a.fn.emulateTransitionEnd=function(b){var c=!1,d=this;a(this).one("bsTransitionEnd",function(){c=!0});var e=function(){c||a(d).trigger(a.support.transition.end)};return setTimeout(e,b),this},a(function(){a.support.transition=b(),a.support.transition&&(a.event.special.bsTransitionEnd={bindType:a.support.transition.end,delegateType:a.support.transition.end,handle:function(b){return a(b.target).is(this)?b.handleObj.handler.apply(this,arguments):void 0}})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var c=a(this),e=c.data("bs.alert");e||c.data("bs.alert",e=new d(this)),"string"==typeof b&&e[b].call(c)})}var c='[data-dismiss="alert"]',d=function(b){a(b).on("click",c,this.close)};d.VERSION="3.3.5",d.TRANSITION_DURATION=150,d.prototype.close=function(b){function c(){g.detach().trigger("closed.bs.alert").remove()}var e=a(this),f=e.attr("data-target");f||(f=e.attr("href"),f=f&&f.replace(/.*(?=#[^\s]*$)/,""));var g=a(f);b&&b.preventDefault(),g.length||(g=e.closest(".alert")),g.trigger(b=a.Event("close.bs.alert")),b.isDefaultPrevented()||(g.removeClass("in"),a.support.transition&&g.hasClass("fade")?g.one("bsTransitionEnd",c).emulateTransitionEnd(d.TRANSITION_DURATION):c())};var e=a.fn.alert;a.fn.alert=b,a.fn.alert.Constructor=d,a.fn.alert.noConflict=function(){return a.fn.alert=e,this},a(document).on("click.bs.alert.data-api",c,d.prototype.close)}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.button"),f="object"==typeof b&&b;e||d.data("bs.button",e=new c(this,f)),"toggle"==b?e.toggle():b&&e.setState(b)})}var c=function(b,d){this.$element=a(b),this.options=a.extend({},c.DEFAULTS,d),this.isLoading=!1};c.VERSION="3.3.5",c.DEFAULTS={loadingText:"loading..."},c.prototype.setState=function(b){var c="disabled",d=this.$element,e=d.is("input")?"val":"html",f=d.data();b+="Text",null==f.resetText&&d.data("resetText",d[e]()),setTimeout(a.proxy(function(){d[e](null==f[b]?this.options[b]:f[b]),"loadingText"==b?(this.isLoading=!0,d.addClass(c).attr(c,c)):this.isLoading&&(this.isLoading=!1,d.removeClass(c).removeAttr(c))},this),0)},c.prototype.toggle=function(){var a=!0,b=this.$element.closest('[data-toggle="buttons"]');if(b.length){var c=this.$element.find("input");"radio"==c.prop("type")?(c.prop("checked")&&(a=!1),b.find(".active").removeClass("active"),this.$element.addClass("active")):"checkbox"==c.prop("type")&&(c.prop("checked")!==this.$element.hasClass("active")&&(a=!1),this.$element.toggleClass("active")),c.prop("checked",this.$element.hasClass("active")),a&&c.trigger("change")}else this.$element.attr("aria-pressed",!this.$element.hasClass("active")),this.$element.toggleClass("active")};var d=a.fn.button;a.fn.button=b,a.fn.button.Constructor=c,a.fn.button.noConflict=function(){return a.fn.button=d,this},a(document).on("click.bs.button.data-api",'[data-toggle^="button"]',function(c){var d=a(c.target);d.hasClass("btn")||(d=d.closest(".btn")),b.call(d,"toggle"),a(c.target).is('input[type="radio"]')||a(c.target).is('input[type="checkbox"]')||c.preventDefault()}).on("focus.bs.button.data-api blur.bs.button.data-api",'[data-toggle^="button"]',function(b){a(b.target).closest(".btn").toggleClass("focus",/^focus(in)?$/.test(b.type))})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.carousel"),f=a.extend({},c.DEFAULTS,d.data(),"object"==typeof b&&b),g="string"==typeof b?b:f.slide;e||d.data("bs.carousel",e=new c(this,f)),"number"==typeof b?e.to(b):g?e[g]():f.interval&&e.pause().cycle()})}var c=function(b,c){this.$element=a(b),this.$indicators=this.$element.find(".carousel-indicators"),this.options=c,this.paused=null,this.sliding=null,this.interval=null,this.$active=null,this.$items=null,this.options.keyboard&&this.$element.on("keydown.bs.carousel",a.proxy(this.keydown,this)),"hover"==this.options.pause&&!("ontouchstart"in document.documentElement)&&this.$element.on("mouseenter.bs.carousel",a.proxy(this.pause,this)).on("mouseleave.bs.carousel",a.proxy(this.cycle,this))};c.VERSION="3.3.5",c.TRANSITION_DURATION=600,c.DEFAULTS={interval:5e3,pause:"hover",wrap:!0,keyboard:!0},c.prototype.keydown=function(a){if(!/input|textarea/i.test(a.target.tagName)){switch(a.which){case 37:this.prev();break;case 39:this.next();break;default:return}a.preventDefault()}},c.prototype.cycle=function(b){return b||(this.paused=!1),this.interval&&clearInterval(this.interval),this.options.interval&&!this.paused&&(this.interval=setInterval(a.proxy(this.next,this),this.options.interval)),this},c.prototype.getItemIndex=function(a){return this.$items=a.parent().children(".item"),this.$items.index(a||this.$active)},c.prototype.getItemForDirection=function(a,b){var c=this.getItemIndex(b),d="prev"==a&&0===c||"next"==a&&c==this.$items.length-1;if(d&&!this.options.wrap)return b;var e="prev"==a?-1:1,f=(c+e)%this.$items.length;return this.$items.eq(f)},c.prototype.to=function(a){var b=this,c=this.getItemIndex(this.$active=this.$element.find(".item.active"));return a>this.$items.length-1||0>a?void 0:this.sliding?this.$element.one("slid.bs.carousel",function(){b.to(a)}):c==a?this.pause().cycle():this.slide(a>c?"next":"prev",this.$items.eq(a))},c.prototype.pause=function(b){return b||(this.paused=!0),this.$element.find(".next, .prev").length&&a.support.transition&&(this.$element.trigger(a.support.transition.end),this.cycle(!0)),this.interval=clearInterval(this.interval),this},c.prototype.next=function(){return this.sliding?void 0:this.slide("next")},c.prototype.prev=function(){return this.sliding?void 0:this.slide("prev")},c.prototype.slide=function(b,d){var e=this.$element.find(".item.active"),f=d||this.getItemForDirection(b,e),g=this.interval,h="next"==b?"left":"right",i=this;if(f.hasClass("active"))return this.sliding=!1;var j=f[0],k=a.Event("slide.bs.carousel",{relatedTarget:j,direction:h});if(this.$element.trigger(k),!k.isDefaultPrevented()){if(this.sliding=!0,g&&this.pause(),this.$indicators.length){this.$indicators.find(".active").removeClass("active");var l=a(this.$indicators.children()[this.getItemIndex(f)]);l&&l.addClass("active")}var m=a.Event("slid.bs.carousel",{relatedTarget:j,direction:h});return a.support.transition&&this.$element.hasClass("slide")?(f.addClass(b),f[0].offsetWidth,e.addClass(h),f.addClass(h),e.one("bsTransitionEnd",function(){f.removeClass([b,h].join(" ")).addClass("active"),e.removeClass(["active",h].join(" ")),i.sliding=!1,setTimeout(function(){i.$element.trigger(m)},0)}).emulateTransitionEnd(c.TRANSITION_DURATION)):(e.removeClass("active"),f.addClass("active"),this.sliding=!1,this.$element.trigger(m)),g&&this.cycle(),this}};var d=a.fn.carousel;a.fn.carousel=b,a.fn.carousel.Constructor=c,a.fn.carousel.noConflict=function(){return a.fn.carousel=d,this};var e=function(c){var d,e=a(this),f=a(e.attr("data-target")||(d=e.attr("href"))&&d.replace(/.*(?=#[^\s]+$)/,""));if(f.hasClass("carousel")){var g=a.extend({},f.data(),e.data()),h=e.attr("data-slide-to");h&&(g.interval=!1),b.call(f,g),h&&f.data("bs.carousel").to(h),c.preventDefault()}};a(document).on("click.bs.carousel.data-api","[data-slide]",e).on("click.bs.carousel.data-api","[data-slide-to]",e),a(window).on("load",function(){a('[data-ride="carousel"]').each(function(){var c=a(this);b.call(c,c.data())})})}(jQuery),+function(a){"use strict";function b(b){var c,d=b.attr("data-target")||(c=b.attr("href"))&&c.replace(/.*(?=#[^\s]+$)/,"");return a(d)}function c(b){return this.each(function(){var c=a(this),e=c.data("bs.collapse"),f=a.extend({},d.DEFAULTS,c.data(),"object"==typeof b&&b);!e&&f.toggle&&/show|hide/.test(b)&&(f.toggle=!1),e||c.data("bs.collapse",e=new d(this,f)),"string"==typeof b&&e[b]()})}var d=function(b,c){this.$element=a(b),this.options=a.extend({},d.DEFAULTS,c),this.$trigger=a('[data-toggle="collapse"][href="#'+b.id+'"],[data-toggle="collapse"][data-target="#'+b.id+'"]'),this.transitioning=null,this.options.parent?this.$parent=this.getParent():this.addAriaAndCollapsedClass(this.$element,this.$trigger),this.options.toggle&&this.toggle()};d.VERSION="3.3.5",d.TRANSITION_DURATION=350,d.DEFAULTS={toggle:!0},d.prototype.dimension=function(){var a=this.$element.hasClass("width");return a?"width":"height"},d.prototype.show=function(){if(!this.transitioning&&!this.$element.hasClass("in")){var b,e=this.$parent&&this.$parent.children(".panel").children(".in, .collapsing");if(!(e&&e.length&&(b=e.data("bs.collapse"),b&&b.transitioning))){var f=a.Event("show.bs.collapse");if(this.$element.trigger(f),!f.isDefaultPrevented()){e&&e.length&&(c.call(e,"hide"),b||e.data("bs.collapse",null));var g=this.dimension();this.$element.removeClass("collapse").addClass("collapsing")[g](0).attr("aria-expanded",!0),this.$trigger.removeClass("collapsed").attr("aria-expanded",!0),this.transitioning=1;var h=function(){this.$element.removeClass("collapsing").addClass("collapse in")[g](""),this.transitioning=0,this.$element.trigger("shown.bs.collapse")};if(!a.support.transition)return h.call(this);var i=a.camelCase(["scroll",g].join("-"));this.$element.one("bsTransitionEnd",a.proxy(h,this)).emulateTransitionEnd(d.TRANSITION_DURATION)[g](this.$element[0][i])}}}},d.prototype.hide=function(){if(!this.transitioning&&this.$element.hasClass("in")){var b=a.Event("hide.bs.collapse");if(this.$element.trigger(b),!b.isDefaultPrevented()){var c=this.dimension();this.$element[c](this.$element[c]())[0].offsetHeight,this.$element.addClass("collapsing").removeClass("collapse in").attr("aria-expanded",!1),this.$trigger.addClass("collapsed").attr("aria-expanded",!1),this.transitioning=1;var e=function(){this.transitioning=0,this.$element.removeClass("collapsing").addClass("collapse").trigger("hidden.bs.collapse")};return a.support.transition?void this.$element[c](0).one("bsTransitionEnd",a.proxy(e,this)).emulateTransitionEnd(d.TRANSITION_DURATION):e.call(this)}}},d.prototype.toggle=function(){this[this.$element.hasClass("in")?"hide":"show"]()},d.prototype.getParent=function(){return a(this.options.parent).find('[data-toggle="collapse"][data-parent="'+this.options.parent+'"]').each(a.proxy(function(c,d){var e=a(d);this.addAriaAndCollapsedClass(b(e),e)},this)).end()},d.prototype.addAriaAndCollapsedClass=function(a,b){var c=a.hasClass("in");a.attr("aria-expanded",c),b.toggleClass("collapsed",!c).attr("aria-expanded",c)};var e=a.fn.collapse;a.fn.collapse=c,a.fn.collapse.Constructor=d,a.fn.collapse.noConflict=function(){return a.fn.collapse=e,this},a(document).on("click.bs.collapse.data-api",'[data-toggle="collapse"]',function(d){var e=a(this);e.attr("data-target")||d.preventDefault();var f=b(e),g=f.data("bs.collapse"),h=g?"toggle":e.data();c.call(f,h)})}(jQuery),+function(a){"use strict";function b(b){var c=b.attr("data-target");c||(c=b.attr("href"),c=c&&/#[A-Za-z]/.test(c)&&c.replace(/.*(?=#[^\s]*$)/,""));var d=c&&a(c);return d&&d.length?d:b.parent()}function c(c){c&&3===c.which||(a(e).remove(),a(f).each(function(){var d=a(this),e=b(d),f={relatedTarget:this};e.hasClass("open")&&(c&&"click"==c.type&&/input|textarea/i.test(c.target.tagName)&&a.contains(e[0],c.target)||(e.trigger(c=a.Event("hide.bs.dropdown",f)),c.isDefaultPrevented()||(d.attr("aria-expanded","false"),e.removeClass("open").trigger("hidden.bs.dropdown",f))))}))}function d(b){return this.each(function(){var c=a(this),d=c.data("bs.dropdown");d||c.data("bs.dropdown",d=new g(this)),"string"==typeof b&&d[b].call(c)})}var e=".dropdown-backdrop",f='[data-toggle="dropdown"]',g=function(b){a(b).on("click.bs.dropdown",this.toggle)};g.VERSION="3.3.5",g.prototype.toggle=function(d){var e=a(this);if(!e.is(".disabled, :disabled")){var f=b(e),g=f.hasClass("open");if(c(),!g){"ontouchstart"in document.documentElement&&!f.closest(".navbar-nav").length&&a(document.createElement("div")).addClass("dropdown-backdrop").insertAfter(a(this)).on("click",c);var h={relatedTarget:this};if(f.trigger(d=a.Event("show.bs.dropdown",h)),d.isDefaultPrevented())return;e.trigger("focus").attr("aria-expanded","true"),f.toggleClass("open").trigger("shown.bs.dropdown",h)}return!1}},g.prototype.keydown=function(c){if(/(38|40|27|32)/.test(c.which)&&!/input|textarea/i.test(c.target.tagName)){var d=a(this);if(c.preventDefault(),c.stopPropagation(),!d.is(".disabled, :disabled")){var e=b(d),g=e.hasClass("open");if(!g&&27!=c.which||g&&27==c.which)return 27==c.which&&e.find(f).trigger("focus"),d.trigger("click");var h=" li:not(.disabled):visible a",i=e.find(".dropdown-menu"+h);if(i.length){var j=i.index(c.target);38==c.which&&j>0&&j--,40==c.which&&j<i.length-1&&j++,~j||(j=0),i.eq(j).trigger("focus")}}}};var h=a.fn.dropdown;a.fn.dropdown=d,a.fn.dropdown.Constructor=g,a.fn.dropdown.noConflict=function(){return a.fn.dropdown=h,this},a(document).on("click.bs.dropdown.data-api",c).on("click.bs.dropdown.data-api",".dropdown form",function(a){a.stopPropagation()}).on("click.bs.dropdown.data-api",f,g.prototype.toggle).on("keydown.bs.dropdown.data-api",f,g.prototype.keydown).on("keydown.bs.dropdown.data-api",".dropdown-menu",g.prototype.keydown)}(jQuery),+function(a){"use strict";function b(b,d){return this.each(function(){var e=a(this),f=e.data("bs.modal"),g=a.extend({},c.DEFAULTS,e.data(),"object"==typeof b&&b);f||e.data("bs.modal",f=new c(this,g)),"string"==typeof b?f[b](d):g.show&&f.show(d)})}var c=function(b,c){this.options=c,this.$body=a(document.body),this.$element=a(b),this.$dialog=this.$element.find(".modal-dialog"),this.$backdrop=null,this.isShown=null,this.originalBodyPad=null,this.scrollbarWidth=0,this.ignoreBackdropClick=!1,this.options.remote&&this.$element.find(".modal-content").load(this.options.remote,a.proxy(function(){this.$element.trigger("loaded.bs.modal")},this))};c.VERSION="3.3.5",c.TRANSITION_DURATION=300,c.BACKDROP_TRANSITION_DURATION=150,c.DEFAULTS={backdrop:!0,keyboard:!0,show:!0},c.prototype.toggle=function(a){return this.isShown?this.hide():this.show(a)},c.prototype.show=function(b){var d=this,e=a.Event("show.bs.modal",{relatedTarget:b});this.$element.trigger(e),this.isShown||e.isDefaultPrevented()||(this.isShown=!0,this.checkScrollbar(),this.setScrollbar(),this.$body.addClass("modal-open"),this.escape(),this.resize(),this.$element.on("click.dismiss.bs.modal",'[data-dismiss="modal"]',a.proxy(this.hide,this)),this.$dialog.on("mousedown.dismiss.bs.modal",function(){d.$element.one("mouseup.dismiss.bs.modal",function(b){a(b.target).is(d.$element)&&(d.ignoreBackdropClick=!0)})}),this.backdrop(function(){var e=a.support.transition&&d.$element.hasClass("fade");d.$element.parent().length||d.$element.appendTo(d.$body),d.$element.show().scrollTop(0),d.adjustDialog(),e&&d.$element[0].offsetWidth,d.$element.addClass("in"),d.enforceFocus();var f=a.Event("shown.bs.modal",{relatedTarget:b});e?d.$dialog.one("bsTransitionEnd",function(){d.$element.trigger("focus").trigger(f)}).emulateTransitionEnd(c.TRANSITION_DURATION):d.$element.trigger("focus").trigger(f)}))},c.prototype.hide=function(b){b&&b.preventDefault(),b=a.Event("hide.bs.modal"),this.$element.trigger(b),this.isShown&&!b.isDefaultPrevented()&&(this.isShown=!1,this.escape(),this.resize(),a(document).off("focusin.bs.modal"),this.$element.removeClass("in").off("click.dismiss.bs.modal").off("mouseup.dismiss.bs.modal"),this.$dialog.off("mousedown.dismiss.bs.modal"),a.support.transition&&this.$element.hasClass("fade")?this.$element.one("bsTransitionEnd",a.proxy(this.hideModal,this)).emulateTransitionEnd(c.TRANSITION_DURATION):this.hideModal())},c.prototype.enforceFocus=function(){a(document).off("focusin.bs.modal").on("focusin.bs.modal",a.proxy(function(a){this.$element[0]===a.target||this.$element.has(a.target).length||this.$element.trigger("focus")},this))},c.prototype.escape=function(){this.isShown&&this.options.keyboard?this.$element.on("keydown.dismiss.bs.modal",a.proxy(function(a){27==a.which&&this.hide()},this)):this.isShown||this.$element.off("keydown.dismiss.bs.modal")},c.prototype.resize=function(){this.isShown?a(window).on("resize.bs.modal",a.proxy(this.handleUpdate,this)):a(window).off("resize.bs.modal")},c.prototype.hideModal=function(){var a=this;this.$element.hide(),this.backdrop(function(){a.$body.removeClass("modal-open"),a.resetAdjustments(),a.resetScrollbar(),a.$element.trigger("hidden.bs.modal")})},c.prototype.removeBackdrop=function(){this.$backdrop&&this.$backdrop.remove(),this.$backdrop=null},c.prototype.backdrop=function(b){var d=this,e=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var f=a.support.transition&&e;if(this.$backdrop=a(document.createElement("div")).addClass("modal-backdrop "+e).appendTo(this.$body),this.$element.on("click.dismiss.bs.modal",a.proxy(function(a){return this.ignoreBackdropClick?void(this.ignoreBackdropClick=!1):void(a.target===a.currentTarget&&("static"==this.options.backdrop?this.$element[0].focus():this.hide()))},this)),f&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in"),!b)return;f?this.$backdrop.one("bsTransitionEnd",b).emulateTransitionEnd(c.BACKDROP_TRANSITION_DURATION):b()}else if(!this.isShown&&this.$backdrop){this.$backdrop.removeClass("in");var g=function(){d.removeBackdrop(),b&&b()};a.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one("bsTransitionEnd",g).emulateTransitionEnd(c.BACKDROP_TRANSITION_DURATION):g()}else b&&b()},c.prototype.handleUpdate=function(){this.adjustDialog()},c.prototype.adjustDialog=function(){var a=this.$element[0].scrollHeight>document.documentElement.clientHeight;this.$element.css({paddingLeft:!this.bodyIsOverflowing&&a?this.scrollbarWidth:"",paddingRight:this.bodyIsOverflowing&&!a?this.scrollbarWidth:""})},c.prototype.resetAdjustments=function(){this.$element.css({paddingLeft:"",paddingRight:""})},c.prototype.checkScrollbar=function(){var a=window.innerWidth;if(!a){var b=document.documentElement.getBoundingClientRect();a=b.right-Math.abs(b.left)}this.bodyIsOverflowing=document.body.clientWidth<a,this.scrollbarWidth=this.measureScrollbar()},c.prototype.setScrollbar=function(){var a=parseInt(this.$body.css("padding-right")||0,10);this.originalBodyPad=document.body.style.paddingRight||"",this.bodyIsOverflowing&&this.$body.css("padding-right",a+this.scrollbarWidth)},c.prototype.resetScrollbar=function(){this.$body.css("padding-right",this.originalBodyPad)},c.prototype.measureScrollbar=function(){var a=document.createElement("div");a.className="modal-scrollbar-measure",this.$body.append(a);var b=a.offsetWidth-a.clientWidth;return this.$body[0].removeChild(a),b};var d=a.fn.modal;a.fn.modal=b,a.fn.modal.Constructor=c,a.fn.modal.noConflict=function(){return a.fn.modal=d,this},a(document).on("click.bs.modal.data-api",'[data-toggle="modal"]',function(c){var d=a(this),e=d.attr("href"),f=a(d.attr("data-target")||e&&e.replace(/.*(?=#[^\s]+$)/,"")),g=f.data("bs.modal")?"toggle":a.extend({remote:!/#/.test(e)&&e},f.data(),d.data());d.is("a")&&c.preventDefault(),f.one("show.bs.modal",function(a){a.isDefaultPrevented()||f.one("hidden.bs.modal",function(){d.is(":visible")&&d.trigger("focus")})}),b.call(f,g,this)})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tooltip"),f="object"==typeof b&&b;(e||!/destroy|hide/.test(b))&&(e||d.data("bs.tooltip",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.type=null,this.options=null,this.enabled=null,this.timeout=null,this.hoverState=null,this.$element=null,this.inState=null,this.init("tooltip",a,b)};c.VERSION="3.3.5",c.TRANSITION_DURATION=150,c.DEFAULTS={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,container:!1,viewport:{selector:"body",padding:0}},c.prototype.init=function(b,c,d){if(this.enabled=!0,this.type=b,this.$element=a(c),this.options=this.getOptions(d),this.$viewport=this.options.viewport&&a(a.isFunction(this.options.viewport)?this.options.viewport.call(this,this.$element):this.options.viewport.selector||this.options.viewport),this.inState={click:!1,hover:!1,focus:!1},this.$element[0]instanceof document.constructor&&!this.options.selector)throw new Error("`selector` option must be specified when initializing "+this.type+" on the window.document object!");for(var e=this.options.trigger.split(" "),f=e.length;f--;){var g=e[f];if("click"==g)this.$element.on("click."+this.type,this.options.selector,a.proxy(this.toggle,this));else if("manual"!=g){var h="hover"==g?"mouseenter":"focusin",i="hover"==g?"mouseleave":"focusout";this.$element.on(h+"."+this.type,this.options.selector,a.proxy(this.enter,this)),this.$element.on(i+"."+this.type,this.options.selector,a.proxy(this.leave,this))}}this.options.selector?this._options=a.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.getOptions=function(b){return b=a.extend({},this.getDefaults(),this.$element.data(),b),b.delay&&"number"==typeof b.delay&&(b.delay={show:b.delay,hide:b.delay}),b},c.prototype.getDelegateOptions=function(){var b={},c=this.getDefaults();return this._options&&a.each(this._options,function(a,d){c[a]!=d&&(b[a]=d)}),b},c.prototype.enter=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),b instanceof a.Event&&(c.inState["focusin"==b.type?"focus":"hover"]=!0),c.tip().hasClass("in")||"in"==c.hoverState?void(c.hoverState="in"):(clearTimeout(c.timeout),c.hoverState="in",c.options.delay&&c.options.delay.show?void(c.timeout=setTimeout(function(){"in"==c.hoverState&&c.show()},c.options.delay.show)):c.show())},c.prototype.isInStateTrue=function(){for(var a in this.inState)if(this.inState[a])return!0;return!1},c.prototype.leave=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),b instanceof a.Event&&(c.inState["focusout"==b.type?"focus":"hover"]=!1),c.isInStateTrue()?void 0:(clearTimeout(c.timeout),c.hoverState="out",c.options.delay&&c.options.delay.hide?void(c.timeout=setTimeout(function(){"out"==c.hoverState&&c.hide()},c.options.delay.hide)):c.hide())},c.prototype.show=function(){var b=a.Event("show.bs."+this.type);if(this.hasContent()&&this.enabled){this.$element.trigger(b);var d=a.contains(this.$element[0].ownerDocument.documentElement,this.$element[0]);if(b.isDefaultPrevented()||!d)return;var e=this,f=this.tip(),g=this.getUID(this.type);this.setContent(),f.attr("id",g),this.$element.attr("aria-describedby",g),this.options.animation&&f.addClass("fade");var h="function"==typeof this.options.placement?this.options.placement.call(this,f[0],this.$element[0]):this.options.placement,i=/\s?auto?\s?/i,j=i.test(h);j&&(h=h.replace(i,"")||"top"),f.detach().css({top:0,left:0,display:"block"}).addClass(h).data("bs."+this.type,this),this.options.container?f.appendTo(this.options.container):f.insertAfter(this.$element),this.$element.trigger("inserted.bs."+this.type);var k=this.getPosition(),l=f[0].offsetWidth,m=f[0].offsetHeight;if(j){var n=h,o=this.getPosition(this.$viewport);h="bottom"==h&&k.bottom+m>o.bottom?"top":"top"==h&&k.top-m<o.top?"bottom":"right"==h&&k.right+l>o.width?"left":"left"==h&&k.left-l<o.left?"right":h,f.removeClass(n).addClass(h)}var p=this.getCalculatedOffset(h,k,l,m);this.applyPlacement(p,h);var q=function(){var a=e.hoverState;e.$element.trigger("shown.bs."+e.type),e.hoverState=null,"out"==a&&e.leave(e)};a.support.transition&&this.$tip.hasClass("fade")?f.one("bsTransitionEnd",q).emulateTransitionEnd(c.TRANSITION_DURATION):q()}},c.prototype.applyPlacement=function(b,c){var d=this.tip(),e=d[0].offsetWidth,f=d[0].offsetHeight,g=parseInt(d.css("margin-top"),10),h=parseInt(d.css("margin-left"),10);isNaN(g)&&(g=0),isNaN(h)&&(h=0),b.top+=g,b.left+=h,a.offset.setOffset(d[0],a.extend({using:function(a){d.css({top:Math.round(a.top),left:Math.round(a.left)})}},b),0),d.addClass("in");var i=d[0].offsetWidth,j=d[0].offsetHeight;"top"==c&&j!=f&&(b.top=b.top+f-j);var k=this.getViewportAdjustedDelta(c,b,i,j);k.left?b.left+=k.left:b.top+=k.top;var l=/top|bottom/.test(c),m=l?2*k.left-e+i:2*k.top-f+j,n=l?"offsetWidth":"offsetHeight";d.offset(b),this.replaceArrow(m,d[0][n],l)},c.prototype.replaceArrow=function(a,b,c){this.arrow().css(c?"left":"top",50*(1-a/b)+"%").css(c?"top":"left","")},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle();a.find(".tooltip-inner")[this.options.html?"html":"text"](b),a.removeClass("fade in top bottom left right")},c.prototype.hide=function(b){function d(){"in"!=e.hoverState&&f.detach(),e.$element.removeAttr("aria-describedby").trigger("hidden.bs."+e.type),b&&b()}var e=this,f=a(this.$tip),g=a.Event("hide.bs."+this.type);return this.$element.trigger(g),g.isDefaultPrevented()?void 0:(f.removeClass("in"),a.support.transition&&f.hasClass("fade")?f.one("bsTransitionEnd",d).emulateTransitionEnd(c.TRANSITION_DURATION):d(),this.hoverState=null,this)},c.prototype.fixTitle=function(){var a=this.$element;(a.attr("title")||"string"!=typeof a.attr("data-original-title"))&&a.attr("data-original-title",a.attr("title")||"").attr("title","")},c.prototype.hasContent=function(){return this.getTitle()},c.prototype.getPosition=function(b){b=b||this.$element;var c=b[0],d="BODY"==c.tagName,e=c.getBoundingClientRect();null==e.width&&(e=a.extend({},e,{width:e.right-e.left,height:e.bottom-e.top}));var f=d?{top:0,left:0}:b.offset(),g={scroll:d?document.documentElement.scrollTop||document.body.scrollTop:b.scrollTop()},h=d?{width:a(window).width(),height:a(window).height()}:null;return a.extend({},e,g,h,f)},c.prototype.getCalculatedOffset=function(a,b,c,d){return"bottom"==a?{top:b.top+b.height,left:b.left+b.width/2-c/2}:"top"==a?{top:b.top-d,left:b.left+b.width/2-c/2}:"left"==a?{top:b.top+b.height/2-d/2,left:b.left-c}:{top:b.top+b.height/2-d/2,left:b.left+b.width}},c.prototype.getViewportAdjustedDelta=function(a,b,c,d){var e={top:0,left:0};if(!this.$viewport)return e;var f=this.options.viewport&&this.options.viewport.padding||0,g=this.getPosition(this.$viewport);if(/right|left/.test(a)){var h=b.top-f-g.scroll,i=b.top+f-g.scroll+d;h<g.top?e.top=g.top-h:i>g.top+g.height&&(e.top=g.top+g.height-i)}else{var j=b.left-f,k=b.left+f+c;j<g.left?e.left=g.left-j:k>g.right&&(e.left=g.left+g.width-k)}return e},c.prototype.getTitle=function(){var a,b=this.$element,c=this.options;return a=b.attr("data-original-title")||("function"==typeof c.title?c.title.call(b[0]):c.title)},c.prototype.getUID=function(a){do a+=~~(1e6*Math.random());while(document.getElementById(a));return a},c.prototype.tip=function(){if(!this.$tip&&(this.$tip=a(this.options.template),1!=this.$tip.length))throw new Error(this.type+" `template` option must consist of exactly 1 top-level element!");return this.$tip},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".tooltip-arrow")},c.prototype.enable=function(){this.enabled=!0},c.prototype.disable=function(){this.enabled=!1},c.prototype.toggleEnabled=function(){this.enabled=!this.enabled},c.prototype.toggle=function(b){var c=this;b&&(c=a(b.currentTarget).data("bs."+this.type),c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c))),b?(c.inState.click=!c.inState.click,c.isInStateTrue()?c.enter(c):c.leave(c)):c.tip().hasClass("in")?c.leave(c):c.enter(c)},c.prototype.destroy=function(){var a=this;clearTimeout(this.timeout),this.hide(function(){a.$element.off("."+a.type).removeData("bs."+a.type),a.$tip&&a.$tip.detach(),a.$tip=null,a.$arrow=null,a.$viewport=null})};var d=a.fn.tooltip;a.fn.tooltip=b,a.fn.tooltip.Constructor=c,a.fn.tooltip.noConflict=function(){return a.fn.tooltip=d,this}}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.popover"),f="object"==typeof b&&b;(e||!/destroy|hide/.test(b))&&(e||d.data("bs.popover",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.init("popover",a,b)};if(!a.fn.tooltip)throw new Error("Popover requires tooltip.js");c.VERSION="3.3.5",c.DEFAULTS=a.extend({},a.fn.tooltip.Constructor.DEFAULTS,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'}),c.prototype=a.extend({},a.fn.tooltip.Constructor.prototype),c.prototype.constructor=c,c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle(),c=this.getContent();a.find(".popover-title")[this.options.html?"html":"text"](b),a.find(".popover-content").children().detach().end()[this.options.html?"string"==typeof c?"html":"append":"text"](c),a.removeClass("fade top bottom left right in"),a.find(".popover-title").html()||a.find(".popover-title").hide()},c.prototype.hasContent=function(){return this.getTitle()||this.getContent()},c.prototype.getContent=function(){var a=this.$element,b=this.options;return a.attr("data-content")||("function"==typeof b.content?b.content.call(a[0]):b.content)},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".arrow")};var d=a.fn.popover;a.fn.popover=b,a.fn.popover.Constructor=c,a.fn.popover.noConflict=function(){return a.fn.popover=d,this}}(jQuery),+function(a){"use strict";function b(c,d){this.$body=a(document.body),this.$scrollElement=a(a(c).is(document.body)?window:c),this.options=a.extend({},b.DEFAULTS,d),this.selector=(this.options.target||"")+" .nav li > a",this.offsets=[],this.targets=[],this.activeTarget=null,this.scrollHeight=0,this.$scrollElement.on("scroll.bs.scrollspy",a.proxy(this.process,this)),this.refresh(),this.process()}function c(c){return this.each(function(){var d=a(this),e=d.data("bs.scrollspy"),f="object"==typeof c&&c;e||d.data("bs.scrollspy",e=new b(this,f)),"string"==typeof c&&e[c]()})}b.VERSION="3.3.5",b.DEFAULTS={offset:10},b.prototype.getScrollHeight=function(){return this.$scrollElement[0].scrollHeight||Math.max(this.$body[0].scrollHeight,document.documentElement.scrollHeight)},b.prototype.refresh=function(){var b=this,c="offset",d=0;this.offsets=[],this.targets=[],this.scrollHeight=this.getScrollHeight(),a.isWindow(this.$scrollElement[0])||(c="position",d=this.$scrollElement.scrollTop()),this.$body.find(this.selector).map(function(){var b=a(this),e=b.data("target")||b.attr("href"),f=/^#./.test(e)&&a(e);return f&&f.length&&f.is(":visible")&&[[f[c]().top+d,e]]||null}).sort(function(a,b){return a[0]-b[0]}).each(function(){b.offsets.push(this[0]),b.targets.push(this[1])})},b.prototype.process=function(){var a,b=this.$scrollElement.scrollTop()+this.options.offset,c=this.getScrollHeight(),d=this.options.offset+c-this.$scrollElement.height(),e=this.offsets,f=this.targets,g=this.activeTarget;if(this.scrollHeight!=c&&this.refresh(),b>=d)return g!=(a=f[f.length-1])&&this.activate(a);if(g&&b<e[0])return this.activeTarget=null,this.clear();for(a=e.length;a--;)g!=f[a]&&b>=e[a]&&(void 0===e[a+1]||b<e[a+1])&&this.activate(f[a])},b.prototype.activate=function(b){this.activeTarget=b,this.clear();var c=this.selector+'[data-target="'+b+'"],'+this.selector+'[href="'+b+'"]',d=a(c).parents("li").addClass("active");d.parent(".dropdown-menu").length&&(d=d.closest("li.dropdown").addClass("active")),
d.trigger("activate.bs.scrollspy")},b.prototype.clear=function(){a(this.selector).parentsUntil(this.options.target,".active").removeClass("active")};var d=a.fn.scrollspy;a.fn.scrollspy=c,a.fn.scrollspy.Constructor=b,a.fn.scrollspy.noConflict=function(){return a.fn.scrollspy=d,this},a(window).on("load.bs.scrollspy.data-api",function(){a('[data-spy="scroll"]').each(function(){var b=a(this);c.call(b,b.data())})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tab");e||d.data("bs.tab",e=new c(this)),"string"==typeof b&&e[b]()})}var c=function(b){this.element=a(b)};c.VERSION="3.3.5",c.TRANSITION_DURATION=150,c.prototype.show=function(){var b=this.element,c=b.closest("ul:not(.dropdown-menu)"),d=b.data("target");if(d||(d=b.attr("href"),d=d&&d.replace(/.*(?=#[^\s]*$)/,"")),!b.parent("li").hasClass("active")){var e=c.find(".active:last a"),f=a.Event("hide.bs.tab",{relatedTarget:b[0]}),g=a.Event("show.bs.tab",{relatedTarget:e[0]});if(e.trigger(f),b.trigger(g),!g.isDefaultPrevented()&&!f.isDefaultPrevented()){var h=a(d);this.activate(b.closest("li"),c),this.activate(h,h.parent(),function(){e.trigger({type:"hidden.bs.tab",relatedTarget:b[0]}),b.trigger({type:"shown.bs.tab",relatedTarget:e[0]})})}}},c.prototype.activate=function(b,d,e){function f(){g.removeClass("active").find("> .dropdown-menu > .active").removeClass("active").end().find('[data-toggle="tab"]').attr("aria-expanded",!1),b.addClass("active").find('[data-toggle="tab"]').attr("aria-expanded",!0),h?(b[0].offsetWidth,b.addClass("in")):b.removeClass("fade"),b.parent(".dropdown-menu").length&&b.closest("li.dropdown").addClass("active").end().find('[data-toggle="tab"]').attr("aria-expanded",!0),e&&e()}var g=d.find("> .active"),h=e&&a.support.transition&&(g.length&&g.hasClass("fade")||!!d.find("> .fade").length);g.length&&h?g.one("bsTransitionEnd",f).emulateTransitionEnd(c.TRANSITION_DURATION):f(),g.removeClass("in")};var d=a.fn.tab;a.fn.tab=b,a.fn.tab.Constructor=c,a.fn.tab.noConflict=function(){return a.fn.tab=d,this};var e=function(c){c.preventDefault(),b.call(a(this),"show")};a(document).on("click.bs.tab.data-api",'[data-toggle="tab"]',e).on("click.bs.tab.data-api",'[data-toggle="pill"]',e)}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.affix"),f="object"==typeof b&&b;e||d.data("bs.affix",e=new c(this,f)),"string"==typeof b&&e[b]()})}var c=function(b,d){this.options=a.extend({},c.DEFAULTS,d),this.$target=a(this.options.target).on("scroll.bs.affix.data-api",a.proxy(this.checkPosition,this)).on("click.bs.affix.data-api",a.proxy(this.checkPositionWithEventLoop,this)),this.$element=a(b),this.affixed=null,this.unpin=null,this.pinnedOffset=null,this.checkPosition()};c.VERSION="3.3.5",c.RESET="affix affix-top affix-bottom",c.DEFAULTS={offset:0,target:window},c.prototype.getState=function(a,b,c,d){var e=this.$target.scrollTop(),f=this.$element.offset(),g=this.$target.height();if(null!=c&&"top"==this.affixed)return c>e?"top":!1;if("bottom"==this.affixed)return null!=c?e+this.unpin<=f.top?!1:"bottom":a-d>=e+g?!1:"bottom";var h=null==this.affixed,i=h?e:f.top,j=h?g:b;return null!=c&&c>=e?"top":null!=d&&i+j>=a-d?"bottom":!1},c.prototype.getPinnedOffset=function(){if(this.pinnedOffset)return this.pinnedOffset;this.$element.removeClass(c.RESET).addClass("affix");var a=this.$target.scrollTop(),b=this.$element.offset();return this.pinnedOffset=b.top-a},c.prototype.checkPositionWithEventLoop=function(){setTimeout(a.proxy(this.checkPosition,this),1)},c.prototype.checkPosition=function(){if(this.$element.is(":visible")){var b=this.$element.height(),d=this.options.offset,e=d.top,f=d.bottom,g=Math.max(a(document).height(),a(document.body).height());"object"!=typeof d&&(f=e=d),"function"==typeof e&&(e=d.top(this.$element)),"function"==typeof f&&(f=d.bottom(this.$element));var h=this.getState(g,b,e,f);if(this.affixed!=h){null!=this.unpin&&this.$element.css("top","");var i="affix"+(h?"-"+h:""),j=a.Event(i+".bs.affix");if(this.$element.trigger(j),j.isDefaultPrevented())return;this.affixed=h,this.unpin="bottom"==h?this.getPinnedOffset():null,this.$element.removeClass(c.RESET).addClass(i).trigger(i.replace("affix","affixed")+".bs.affix")}"bottom"==h&&this.$element.offset({top:g-b-f})}};var d=a.fn.affix;a.fn.affix=b,a.fn.affix.Constructor=c,a.fn.affix.noConflict=function(){return a.fn.affix=d,this},a(window).on("load",function(){a('[data-spy="affix"]').each(function(){var c=a(this),d=c.data();d.offset=d.offset||{},null!=d.offsetBottom&&(d.offset.bottom=d.offsetBottom),null!=d.offsetTop&&(d.offset.top=d.offsetTop),b.call(c,d)})})}(jQuery);</script>
<script>/**
* @preserve HTML5 Shiv 3.7.2 | @afarkas @jdalton @jon_neal @rem | MIT/GPL2 Licensed
*/
// Only run this code in IE 8
if (!!window.navigator.userAgent.match("MSIE 8")) {
!function(a,b){function c(a,b){var c=a.createElement("p"),d=a.getElementsByTagName("head")[0]||a.documentElement;return c.innerHTML="x<style>"+b+"</style>",d.insertBefore(c.lastChild,d.firstChild)}function d(){var a=t.elements;return"string"==typeof a?a.split(" "):a}function e(a,b){var c=t.elements;"string"!=typeof c&&(c=c.join(" ")),"string"!=typeof a&&(a=a.join(" ")),t.elements=c+" "+a,j(b)}function f(a){var b=s[a[q]];return b||(b={},r++,a[q]=r,s[r]=b),b}function g(a,c,d){if(c||(c=b),l)return c.createElement(a);d||(d=f(c));var e;return e=d.cache[a]?d.cache[a].cloneNode():p.test(a)?(d.cache[a]=d.createElem(a)).cloneNode():d.createElem(a),!e.canHaveChildren||o.test(a)||e.tagUrn?e:d.frag.appendChild(e)}function h(a,c){if(a||(a=b),l)return a.createDocumentFragment();c=c||f(a);for(var e=c.frag.cloneNode(),g=0,h=d(),i=h.length;i>g;g++)e.createElement(h[g]);return e}function i(a,b){b.cache||(b.cache={},b.createElem=a.createElement,b.createFrag=a.createDocumentFragment,b.frag=b.createFrag()),a.createElement=function(c){return t.shivMethods?g(c,a,b):b.createElem(c)},a.createDocumentFragment=Function("h,f","return function(){var n=f.cloneNode(),c=n.createElement;h.shivMethods&&("+d().join().replace(/[\w\-:]+/g,function(a){return b.createElem(a),b.frag.createElement(a),'c("'+a+'")'})+");return n}")(t,b.frag)}function j(a){a||(a=b);var d=f(a);return!t.shivCSS||k||d.hasCSS||(d.hasCSS=!!c(a,"article,aside,dialog,figcaption,figure,footer,header,hgroup,main,nav,section{display:block}mark{background:#FF0;color:#000}template{display:none}")),l||i(a,d),a}var k,l,m="3.7.2",n=a.html5||{},o=/^<|^(?:button|map|select|textarea|object|iframe|option|optgroup)$/i,p=/^(?:a|b|code|div|fieldset|h1|h2|h3|h4|h5|h6|i|label|li|ol|p|q|span|strong|style|table|tbody|td|th|tr|ul)$/i,q="_html5shiv",r=0,s={};!function(){try{var a=b.createElement("a");a.innerHTML="<xyz></xyz>",k="hidden"in a,l=1==a.childNodes.length||function(){b.createElement("a");var a=b.createDocumentFragment();return"undefined"==typeof a.cloneNode||"undefined"==typeof a.createDocumentFragment||"undefined"==typeof a.createElement}()}catch(c){k=!0,l=!0}}();var t={elements:n.elements||"abbr article aside audio bdi canvas data datalist details dialog figcaption figure footer header hgroup main mark meter nav output picture progress section summary template time video",version:m,shivCSS:n.shivCSS!==!1,supportsUnknownElements:l,shivMethods:n.shivMethods!==!1,type:"default",shivDocument:j,createElement:g,createDocumentFragment:h,addElements:e};a.html5=t,j(b)}(this,document);
};
</script>
<script>/*! Respond.js v1.4.2: min/max-width media query polyfill * Copyright 2013 Scott Jehl
 * Licensed under https://github.com/scottjehl/Respond/blob/master/LICENSE-MIT
 *  */

// Only run this code in IE 8
if (!!window.navigator.userAgent.match("MSIE 8")) {
!function(a){"use strict";a.matchMedia=a.matchMedia||function(a){var b,c=a.documentElement,d=c.firstElementChild||c.firstChild,e=a.createElement("body"),f=a.createElement("div");return f.id="mq-test-1",f.style.cssText="position:absolute;top:-100em",e.style.background="none",e.appendChild(f),function(a){return f.innerHTML='&shy;<style media="'+a+'"> #mq-test-1 { width: 42px; }</style>',c.insertBefore(e,d),b=42===f.offsetWidth,c.removeChild(e),{matches:b,media:a}}}(a.document)}(this),function(a){"use strict";function b(){u(!0)}var c={};a.respond=c,c.update=function(){};var d=[],e=function(){var b=!1;try{b=new a.XMLHttpRequest}catch(c){b=new a.ActiveXObject("Microsoft.XMLHTTP")}return function(){return b}}(),f=function(a,b){var c=e();c&&(c.open("GET",a,!0),c.onreadystatechange=function(){4!==c.readyState||200!==c.status&&304!==c.status||b(c.responseText)},4!==c.readyState&&c.send(null))};if(c.ajax=f,c.queue=d,c.regex={media:/@media[^\{]+\{([^\{\}]*\{[^\}\{]*\})+/gi,keyframes:/@(?:\-(?:o|moz|webkit)\-)?keyframes[^\{]+\{(?:[^\{\}]*\{[^\}\{]*\})+[^\}]*\}/gi,urls:/(url\()['"]?([^\/\)'"][^:\)'"]+)['"]?(\))/g,findStyles:/@media *([^\{]+)\{([\S\s]+?)$/,only:/(only\s+)?([a-zA-Z]+)\s?/,minw:/\([\s]*min\-width\s*:[\s]*([\s]*[0-9\.]+)(px|em)[\s]*\)/,maxw:/\([\s]*max\-width\s*:[\s]*([\s]*[0-9\.]+)(px|em)[\s]*\)/},c.mediaQueriesSupported=a.matchMedia&&null!==a.matchMedia("only all")&&a.matchMedia("only all").matches,!c.mediaQueriesSupported){var g,h,i,j=a.document,k=j.documentElement,l=[],m=[],n=[],o={},p=30,q=j.getElementsByTagName("head")[0]||k,r=j.getElementsByTagName("base")[0],s=q.getElementsByTagName("link"),t=function(){var a,b=j.createElement("div"),c=j.body,d=k.style.fontSize,e=c&&c.style.fontSize,f=!1;return b.style.cssText="position:absolute;font-size:1em;width:1em",c||(c=f=j.createElement("body"),c.style.background="none"),k.style.fontSize="100%",c.style.fontSize="100%",c.appendChild(b),f&&k.insertBefore(c,k.firstChild),a=b.offsetWidth,f?k.removeChild(c):c.removeChild(b),k.style.fontSize=d,e&&(c.style.fontSize=e),a=i=parseFloat(a)},u=function(b){var c="clientWidth",d=k[c],e="CSS1Compat"===j.compatMode&&d||j.body[c]||d,f={},o=s[s.length-1],r=(new Date).getTime();if(b&&g&&p>r-g)return a.clearTimeout(h),h=a.setTimeout(u,p),void 0;g=r;for(var v in l)if(l.hasOwnProperty(v)){var w=l[v],x=w.minw,y=w.maxw,z=null===x,A=null===y,B="em";x&&(x=parseFloat(x)*(x.indexOf(B)>-1?i||t():1)),y&&(y=parseFloat(y)*(y.indexOf(B)>-1?i||t():1)),w.hasquery&&(z&&A||!(z||e>=x)||!(A||y>=e))||(f[w.media]||(f[w.media]=[]),f[w.media].push(m[w.rules]))}for(var C in n)n.hasOwnProperty(C)&&n[C]&&n[C].parentNode===q&&q.removeChild(n[C]);n.length=0;for(var D in f)if(f.hasOwnProperty(D)){var E=j.createElement("style"),F=f[D].join("\n");E.type="text/css",E.media=D,q.insertBefore(E,o.nextSibling),E.styleSheet?E.styleSheet.cssText=F:E.appendChild(j.createTextNode(F)),n.push(E)}},v=function(a,b,d){var e=a.replace(c.regex.keyframes,"").match(c.regex.media),f=e&&e.length||0;b=b.substring(0,b.lastIndexOf("/"));var g=function(a){return a.replace(c.regex.urls,"$1"+b+"$2$3")},h=!f&&d;b.length&&(b+="/"),h&&(f=1);for(var i=0;f>i;i++){var j,k,n,o;h?(j=d,m.push(g(a))):(j=e[i].match(c.regex.findStyles)&&RegExp.$1,m.push(RegExp.$2&&g(RegExp.$2))),n=j.split(","),o=n.length;for(var p=0;o>p;p++)k=n[p],l.push({media:k.split("(")[0].match(c.regex.only)&&RegExp.$2||"all",rules:m.length-1,hasquery:k.indexOf("(")>-1,minw:k.match(c.regex.minw)&&parseFloat(RegExp.$1)+(RegExp.$2||""),maxw:k.match(c.regex.maxw)&&parseFloat(RegExp.$1)+(RegExp.$2||"")})}u()},w=function(){if(d.length){var b=d.shift();f(b.href,function(c){v(c,b.href,b.media),o[b.href]=!0,a.setTimeout(function(){w()},0)})}},x=function(){for(var b=0;b<s.length;b++){var c=s[b],e=c.href,f=c.media,g=c.rel&&"stylesheet"===c.rel.toLowerCase();e&&g&&!o[e]&&(c.styleSheet&&c.styleSheet.rawCssText?(v(c.styleSheet.rawCssText,e,f),o[e]=!0):(!/^([a-zA-Z:]*\/\/)/.test(e)&&!r||e.replace(RegExp.$1,"").split("/")[0]===a.location.host)&&("//"===e.substring(0,2)&&(e=a.location.protocol+e),d.push({href:e,media:f})))}w()};x(),c.update=x,c.getEmValue=t,a.addEventListener?a.addEventListener("resize",b,!1):a.attachEvent&&a.attachEvent("onresize",b)}}(this);
};
</script>
<style type="text/css">.pagedtable {
overflow: auto;
padding-left: 8px;
padding-right: 8px;
}
.pagedtable-wrapper {
border: 1px solid #ccc;
border-radius: 4px;
margin-bottom: 10px;
}
.pagedtable table {
width: 100%;
max-width: 100%;
margin: 0;
}
.pagedtable th {
padding: 0 5px 0 5px;
border: none;
border-bottom: 2px solid #dddddd;
min-width: 45px;
}
.pagedtable-empty th {
display: none;
}
.pagedtable td {
padding: 0 4px 0 4px;
}
.pagedtable .even {
background-color: rgba(140, 140, 140, 0.1);
}
.pagedtable-padding-col {
display: none;
}
.pagedtable a {
-webkit-touch-callout: none;
-webkit-user-select: none;
-khtml-user-select: none;
-moz-user-select: none;
-ms-user-select: none;
user-select: none;
}
.pagedtable-index-nav {
cursor: pointer;
padding: 0 5px 0 5px;
float: right;
border: 0;
}
.pagedtable-index-nav-disabled {
cursor: default;
text-decoration: none;
color: #999;
}
a.pagedtable-index-nav-disabled:hover {
text-decoration: none;
color: #999;
}
.pagedtable-indexes {
cursor: pointer;
float: right;
border: 0;
}
.pagedtable-index-current {
cursor: default;
text-decoration: none;
font-weight: bold;
color: #333;
border: 0;
}
a.pagedtable-index-current:hover {
text-decoration: none;
font-weight: bold;
color: #333;
}
.pagedtable-index {
width: 30px;
display: inline-block;
text-align: center;
border: 0;
}
.pagedtable-index-separator-left {
display: inline-block;
color: #333;
font-size: 9px;
padding: 0 0 0 0;
cursor: default;
}
.pagedtable-index-separator-right {
display: inline-block;
color: #333;
font-size: 9px;
padding: 0 4px 0 0;
cursor: default;
}
.pagedtable-footer {
padding-top: 4px;
padding-bottom: 5px;
}
.pagedtable-not-empty .pagedtable-footer {
border-top: 2px solid #dddddd;
}
.pagedtable-info {
overflow: hidden;
color: #999;
white-space: nowrap;
text-overflow: ellipsis;
}
.pagedtable-header-name {
overflow: hidden;
text-overflow: ellipsis;
}
.pagedtable-header-type {
color: #999;
font-weight: 400;
}
.pagedtable-na-cell {
font-style: italic;
opacity: 0.3;
}
</style>
<script>// Production steps of ECMA-262, Edition 5, 15.4.4.18
// Reference: http://es5.github.io/#x15.4.4.18
if (!Array.prototype.forEach) {

  Array.prototype.forEach = function(callback, thisArg) {

    var T, k;

    if (this === null) {
      throw new TypeError(' this is null or not defined');
    }

    // 1. Let O be the result of calling toObject() passing the
    // |this| value as the argument.
    var O = Object(this);

    // 2. Let lenValue be the result of calling the Get() internal
    // method of O with the argument "length".
    // 3. Let len be toUint32(lenValue).
    var len = O.length >>> 0;

    // 4. If isCallable(callback) is false, throw a TypeError exception.
    // See: http://es5.github.com/#x9.11
    if (typeof callback !== "function") {
      throw new TypeError(callback + ' is not a function');
    }

    // 5. If thisArg was supplied, let T be thisArg; else let
    // T be undefined.
    if (arguments.length > 1) {
      T = thisArg;
    }

    // 6. Let k be 0
    k = 0;

    // 7. Repeat, while k < len
    while (k < len) {

      var kValue;

      // a. Let Pk be ToString(k).
      //    This is implicit for LHS operands of the in operator
      // b. Let kPresent be the result of calling the HasProperty
      //    internal method of O with argument Pk.
      //    This step can be combined with c
      // c. If kPresent is true, then
      if (k in O) {

        // i. Let kValue be the result of calling the Get internal
        // method of O with argument Pk.
        kValue = O[k];

        // ii. Call the Call internal method of callback with T as
        // the this value and argument list containing kValue, k, and O.
        callback.call(T, kValue, k, O);
      }
      // d. Increase k by 1.
      k++;
    }
    // 8. return undefined
  };
}

// Production steps of ECMA-262, Edition 5, 15.4.4.19
// Reference: http://es5.github.io/#x15.4.4.19
if (!Array.prototype.map) {

  Array.prototype.map = function(callback, thisArg) {

    var T, A, k;

    if (this == null) {
      throw new TypeError(' this is null or not defined');
    }

    // 1. Let O be the result of calling ToObject passing the |this|
    //    value as the argument.
    var O = Object(this);

    // 2. Let lenValue be the result of calling the Get internal
    //    method of O with the argument "length".
    // 3. Let len be ToUint32(lenValue).
    var len = O.length >>> 0;

    // 4. If IsCallable(callback) is false, throw a TypeError exception.
    // See: http://es5.github.com/#x9.11
    if (typeof callback !== 'function') {
      throw new TypeError(callback + ' is not a function');
    }

    // 5. If thisArg was supplied, let T be thisArg; else let T be undefined.
    if (arguments.length > 1) {
      T = thisArg;
    }

    // 6. Let A be a new array created as if by the expression new Array(len)
    //    where Array is the standard built-in constructor with that name and
    //    len is the value of len.
    A = new Array(len);

    // 7. Let k be 0
    k = 0;

    // 8. Repeat, while k < len
    while (k < len) {

      var kValue, mappedValue;

      // a. Let Pk be ToString(k).
      //   This is implicit for LHS operands of the in operator
      // b. Let kPresent be the result of calling the HasProperty internal
      //    method of O with argument Pk.
      //   This step can be combined with c
      // c. If kPresent is true, then
      if (k in O) {

        // i. Let kValue be the result of calling the Get internal
        //    method of O with argument Pk.
        kValue = O[k];

        // ii. Let mappedValue be the result of calling the Call internal
        //     method of callback with T as the this value and argument
        //     list containing kValue, k, and O.
        mappedValue = callback.call(T, kValue, k, O);

        // iii. Call the DefineOwnProperty internal method of A with arguments
        // Pk, Property Descriptor
        // { Value: mappedValue,
        //   Writable: true,
        //   Enumerable: true,
        //   Configurable: true },
        // and false.

        // In browsers that support Object.defineProperty, use the following:
        // Object.defineProperty(A, k, {
        //   value: mappedValue,
        //   writable: true,
        //   enumerable: true,
        //   configurable: true
        // });

        // For best browser support, use the following:
        A[k] = mappedValue;
      }
      // d. Increase k by 1.
      k++;
    }

    // 9. return A
    return A;
  };
}

var PagedTable = function (pagedTable) {
  var me = this;

  var source = function(pagedTable) {
    var sourceElems = [].slice.call(pagedTable.children).filter(function(e) {
      return e.hasAttribute("data-pagedtable-source");
    });

    if (sourceElems === null || sourceElems.length !== 1) {
      throw("A single data-pagedtable-source was not found");
    }

    return JSON.parse(sourceElems[0].innerHTML);
  }(pagedTable);

  var options = function(source) {
    var options = typeof(source.options) !== "undefined" &&
      source.options !== null ? source.options : {};

    var columns = typeof(options.columns) !== "undefined" ? options.columns : {};
    var rows = typeof(options.rows) !== "undefined" ? options.rows : {};

    var positiveIntOrNull = function(value) {
      return parseInt(value) >= 0 ? parseInt(value) : null;
    };

    return {
      pages: positiveIntOrNull(options.pages),
      rows: {
        min: positiveIntOrNull(rows.min),
        max: positiveIntOrNull(rows.max),
        total: positiveIntOrNull(rows.total)
      },
      columns: {
        min: positiveIntOrNull(columns.min),
        max: positiveIntOrNull(columns.max),
        total: positiveIntOrNull(columns.total)
      }
    };
  }(source);

  var Measurer = function() {

    // set some default initial values that will get adjusted in runtime
    me.measures = {
      padding: 12,
      character: 8,
      height: 15,
      defaults: true
    };

    me.calculate = function(measuresCell) {
      if (!me.measures.defaults)
        return;

      var measuresCellStyle = window.getComputedStyle(measuresCell, null);

      var newPadding = parsePadding(measuresCellStyle.paddingLeft) +
            parsePadding(measuresCellStyle.paddingRight);

      var sampleString = "ABCDEFGHIJ0123456789";
      var newCharacter = Math.ceil(measuresCell.clientWidth / sampleString.length);

      if (newPadding <= 0 || newCharacter <= 0)
        return;

      me.measures.padding = newPadding;
      me.measures.character = newCharacter;
      me.measures.height = measuresCell.clientHeight;
      me.measures.defaults = false;
    };

    return me;
  };

  var Page = function(data, options) {
    var me = this;

    var defaults = {
      max: 7,
      rows: 10
    };

    var totalPages = function() {
      return Math.ceil(data.length / me.rows);
    };

    me.number = 0;
    me.max = options.pages !== null ? options.pages : defaults.max;
    me.visible = me.max;
    me.rows = options.rows.min !== null ? options.rows.min : defaults.rows;
    me.total = totalPages();

    me.setRows = function(newRows) {
      me.rows = newRows;
      me.total = totalPages();
    };

    me.setPageNumber = function(newPageNumber) {
      if (newPageNumber < 0) newPageNumber = 0;
      if (newPageNumber >= me.total) newPageNumber = me.total - 1;

      me.number = newPageNumber;
    };

    me.setVisiblePages = function(visiblePages) {
      me.visible = Math.min(me.max, visiblePages);
      me.setPageNumber(me.number);
    };

    me.getVisiblePageRange = function() {
      var start = me.number - Math.max(Math.floor((me.visible - 1) / 2), 0);
      var end = me.number + Math.floor(me.visible / 2) + 1;
      var pageCount = me.total;

      if (start < 0) {
        var diffToStart = 0 - start;
        start += diffToStart;
        end += diffToStart;
      }

      if (end > pageCount) {
        var diffToEnd = end - pageCount;
        start -= diffToEnd;
        end -= diffToEnd;
      }

      start = start < 0 ? 0 : start;
      end = end >= pageCount ? pageCount : end;

      var first = false;
      var last = false;

      if (start > 0 && me.visible > 1) {
        start = start + 1;
        first = true;
      }

      if (end < pageCount && me.visible > 2) {
        end = end - 1;
        last = true;
      }

      return {
        first: first,
        start: start,
        end: end,
        last: last
      };
    };

    me.getRowStart = function() {
      var rowStart = page.number * page.rows;
      if (rowStart < 0)
        rowStart = 0;

      return rowStart;
    };

    me.getRowEnd = function() {
      var rowStart = me.getRowStart();
      return Math.min(rowStart + me.rows, data.length);
    };

    me.getPaddingRows = function() {
      var rowStart = me.getRowStart();
      var rowEnd = me.getRowEnd();
      return data.length > me.rows ? me.rows - (rowEnd - rowStart) : 0;
    };
  };

  var Columns = function(data, columns, options) {
    var me = this;

    me.defaults = {
      min: 5
    };

    me.number = 0;
    me.visible = 0;
    me.total = columns.length;
    me.subset = [];
    me.padding = 0;
    me.min = options.columns.min !== null ? options.columns.min : me.defaults.min;
    me.max = options.columns.max !== null ? options.columns.max : null;
    me.widths = {};

    var widthsLookAhead = Math.max(100, options.rows.min);
    var paddingColChars = 10;

    me.emptyNames = function() {
      columns.forEach(function(column) {
        if (columns.label !== null && columns.label !== "")
          return false;
      });

      return true;
    };

    var parsePadding = function(value) {
      return parseInt(value) >= 0 ? parseInt(value) : 0;
    };

    me.calculateWidths = function(measures) {
      columns.forEach(function(column) {
        var maxChars = Math.max(
          column.label.toString().length,
          column.type.toString().length
        );

        for (var idxRow = 0; idxRow < Math.min(widthsLookAhead, data.length); idxRow++) {
          maxChars = Math.max(maxChars, data[idxRow][column.name.toString()].length);
        }

        me.widths[column.name] = {
          // width in characters
          chars: maxChars,
          // width for the inner html columns
          inner: maxChars * measures.character,
          // width adding outer styles like padding
          outer: maxChars * measures.character + measures.padding
        };
      });
    };

    me.getWidth = function() {
      var widthOuter = 0;
      for (var idxCol = 0; idxCol < me.subset.length; idxCol++) {
        var columnName = me.subset[idxCol].name;
        widthOuter = widthOuter + me.widths[columnName].outer;
      }

      widthOuter = widthOuter + me.padding * paddingColChars * measurer.measures.character;

      if (me.hasMoreLeftColumns()) {
        widthOuter = widthOuter + columnNavigationWidthPX + measurer.measures.padding;
      }

      if (me.hasMoreRightColumns()) {
        widthOuter = widthOuter + columnNavigationWidthPX + measurer.measures.padding;
      }

      return widthOuter;
    };

    me.updateSlice = function() {
      if (me.number + me.visible >= me.total)
        me.number = me.total - me.visible;

      if (me.number < 0) me.number = 0;

      me.subset = columns.slice(me.number, Math.min(me.number + me.visible, me.total));

      me.subset = me.subset.map(function(column) {
        Object.keys(column).forEach(function(colKey) {
          column[colKey] = column[colKey] === null ? "" : column[colKey].toString();
        });

        column.width = null;
        return column;
      });
    };

    me.setVisibleColumns = function(columnNumber, newVisibleColumns, paddingCount) {
      me.number = columnNumber;
      me.visible = newVisibleColumns;
      me.padding = paddingCount;

      me.updateSlice();
    };

    me.incColumnNumber = function(increment) {
      me.number = me.number + increment;
    };

    me.setColumnNumber = function(newNumber) {
      me.number = newNumber;
    };

    me.setPaddingCount = function(newPadding) {
      me.padding = newPadding;
    };

    me.getPaddingCount = function() {
      return me.padding;
    };

    me.hasMoreLeftColumns = function() {
      return me.number > 0;
    };

    me.hasMoreRightColumns = function() {
      return me.number + me.visible < me.total;
    };

    me.updateSlice(0);
    return me;
  };

  var data = source.data;
  var page = new Page(data, options);
  var measurer = new Measurer(data, options);
  var columns = new Columns(data, source.columns, options);

  var table = null;
  var tableDiv = null;
  var header = null;
  var footer = null;
  var tbody = null;

  // Caches pagedTable.clientWidth, specially for webkit
  var cachedPagedTableClientWidth = null;

  var onChangeCallbacks = [];

  var clearSelection = function() {
    if(document.selection && document.selection.empty) {
      document.selection.empty();
    } else if(window.getSelection) {
      var sel = window.getSelection();
      sel.removeAllRanges();
    }
  };

  var columnNavigationWidthPX = 5;

  var renderColumnNavigation = function(increment, backwards) {
    var arrow = document.createElement("div");
    arrow.setAttribute("style",
      "border-top: " + columnNavigationWidthPX + "px solid transparent;" +
      "border-bottom: " + columnNavigationWidthPX + "px solid transparent;" +
      "border-" + (backwards ? "right" : "left") + ": " + columnNavigationWidthPX + "px solid;");

    var header = document.createElement("th");
    header.appendChild(arrow);
    header.setAttribute("style",
      "cursor: pointer;" +
      "vertical-align: middle;" +
      "min-width: " + columnNavigationWidthPX + "px;" +
      "width: " + columnNavigationWidthPX + "px;");

    header.onclick = function() {
      columns.incColumnNumber(backwards ? -1 : increment);

      me.animateColumns(backwards);
      renderFooter();

      clearSelection();
      triggerOnChange();
    };

    return header;
  };

  var maxColumnWidth = function(width) {
    var padding = 80;
    var columnMax = Math.max(cachedPagedTableClientWidth - padding, 0);

    return parseInt(width) > 0 ?
      Math.min(columnMax, parseInt(width)) + "px" :
      columnMax + "px";
  };

  var clearHeader = function() {
    var thead = pagedTable.querySelectorAll("thead")[0];
    thead.innerHTML = "";
  };

  var renderHeader = function(clear) {
    cachedPagedTableClientWidth = pagedTable.clientWidth;

    var fragment = document.createDocumentFragment();

    header = document.createElement("tr");
    fragment.appendChild(header);

    if (columns.number > 0)
      header.appendChild(renderColumnNavigation(-columns.visible, true));

    columns.subset = columns.subset.map(function(columnData) {
      var column = document.createElement("th");
      column.setAttribute("align", columnData.align);
      column.style.textAlign = columnData.align;

      column.style.maxWidth = maxColumnWidth(null);
      if (columnData.width) {
        column.style.minWidth =
          column.style.maxWidth = maxColumnWidth(columnData.width);
      }

      var columnName = document.createElement("div");
      columnName.setAttribute("class", "pagedtable-header-name");
      if (columnData.label === "") {
        columnName.innerHTML = "&nbsp;";
      }
      else {
        columnName.appendChild(document.createTextNode(columnData.label));
      }
      column.appendChild(columnName);

      var columnType = document.createElement("div");
      columnType.setAttribute("class", "pagedtable-header-type");
      if (columnData.type === "") {
        columnType.innerHTML = "&nbsp;";
      }
      else {
        columnType.appendChild(document.createTextNode("<" + columnData.type + ">"));
      }
      column.appendChild(columnType);

      header.appendChild(column);

      columnData.element = column;

      return columnData;
    });

    for (var idx = 0; idx < columns.getPaddingCount(); idx++) {
      var paddingCol = document.createElement("th");
      paddingCol.setAttribute("class", "pagedtable-padding-col");
      header.appendChild(paddingCol);
    }

    if (columns.number + columns.visible < columns.total)
      header.appendChild(renderColumnNavigation(columns.visible, false));

    if (typeof(clear) == "undefined" || clear) clearHeader();
    var thead = pagedTable.querySelectorAll("thead")[0];
    thead.appendChild(fragment);
  };

  me.animateColumns = function(backwards) {
    var thead = pagedTable.querySelectorAll("thead")[0];

    var headerOld = thead.querySelectorAll("tr")[0];
    var tbodyOld = table.querySelectorAll("tbody")[0];

    me.fitColumns(backwards);

    renderHeader(false);

    header.style.opacity = "0";
    header.style.transform = backwards ? "translateX(-30px)" : "translateX(30px)";
    header.style.transition = "transform 200ms linear, opacity 200ms";
    header.style.transitionDelay = "0";

    renderBody(false);

    if (headerOld) {
      headerOld.style.position = "absolute";
      headerOld.style.transform = "translateX(0px)";
      headerOld.style.opacity = "1";
      headerOld.style.transition = "transform 100ms linear, opacity 100ms";
      headerOld.setAttribute("class", "pagedtable-remove-head");
      if (headerOld.style.transitionEnd) {
        headerOld.addEventListener("transitionend", function() {
          var headerOldByClass = thead.querySelector(".pagedtable-remove-head");
          if (headerOldByClass) thead.removeChild(headerOldByClass);
        });
      }
      else {
        thead.removeChild(headerOld);
      }
    }

    if (tbodyOld) table.removeChild(tbodyOld);

    tbody.style.opacity = "0";
    tbody.style.transition = "transform 200ms linear, opacity 200ms";
    tbody.style.transitionDelay = "0ms";

    // force relayout
    window.getComputedStyle(header).opacity;
    window.getComputedStyle(tbody).opacity;

    if (headerOld) {
      headerOld.style.transform = backwards ? "translateX(20px)" : "translateX(-30px)";
      headerOld.style.opacity = "0";
    }

    header.style.transform = "translateX(0px)";
    header.style.opacity = "1";

    tbody.style.opacity = "1";
  }

  me.onChange = function(callback) {
    onChangeCallbacks.push(callback);
  };

  var triggerOnChange = function() {
    onChangeCallbacks.forEach(function(onChange) {
      onChange();
    });
  };

  var clearBody = function() {
    if (tbody) {
      table.removeChild(tbody);
      tbody = null;
    }
  };

  var renderBody = function(clear) {
    cachedPagedTableClientWidth = pagedTable.clientWidth

    var fragment = document.createDocumentFragment();

    var pageData = data.slice(page.getRowStart(), page.getRowEnd());

    pageData.forEach(function(dataRow, idxRow) {
      var htmlRow = document.createElement("tr");
      htmlRow.setAttribute("class", (idxRow % 2 !==0) ? "even" : "odd");

      if (columns.hasMoreLeftColumns())
        htmlRow.appendChild(document.createElement("td"));

      columns.subset.forEach(function(columnData) {
        var cellName = columnData.name;
        var dataCell = dataRow[cellName];
        var htmlCell = document.createElement("td");

        if (dataCell === "NA") htmlCell.setAttribute("class", "pagedtable-na-cell");
        if (dataCell === "__NA__") dataCell = "NA";

        var cellText = document.createTextNode(dataCell);
        htmlCell.appendChild(cellText);
        if (dataCell.length > 50) {
          htmlCell.setAttribute("title", dataCell);
        }
        htmlCell.setAttribute("align", columnData.align);
        htmlCell.style.textAlign = columnData.align;
        htmlCell.style.maxWidth = maxColumnWidth(null);
        if (columnData.width) {
          htmlCell.style.minWidth = htmlCell.style.maxWidth = maxColumnWidth(columnData.width);
        }
        htmlRow.appendChild(htmlCell);
      });

      for (var idx = 0; idx < columns.getPaddingCount(); idx++) {
        var paddingCol = document.createElement("td");
        paddingCol.setAttribute("class", "pagedtable-padding-col");
        htmlRow.appendChild(paddingCol);
      }

      if (columns.hasMoreRightColumns())
        htmlRow.appendChild(document.createElement("td"));

      fragment.appendChild(htmlRow);
    });

    for (var idxPadding = 0; idxPadding < page.getPaddingRows(); idxPadding++) {
      var paddingRow = document.createElement("tr");

      var paddingCellRow = document.createElement("td");
      paddingCellRow.innerHTML = "&nbsp;";
      paddingCellRow.setAttribute("colspan", "100%");
      paddingRow.appendChild(paddingCellRow);

      fragment.appendChild(paddingRow);
    }

    if (typeof(clear) == "undefined" || clear) clearBody();
    tbody = document.createElement("tbody");
    tbody.appendChild(fragment);

    table.appendChild(tbody);
  };

  var getLabelInfo = function() {
    var pageStart = page.getRowStart();
    var pageEnd = page.getRowEnd();
    var totalRows = data.length;

    var totalRowsLabel = options.rows.total ? options.rows.total : totalRows;
    var totalRowsLabelFormat = totalRowsLabel.toString().replace(/(\d)(?=(\d\d\d)+(?!\d))/g, '$1,');

    var infoText = (pageStart + 1) + "-" + pageEnd + " of " + totalRowsLabelFormat + " rows";
    if (totalRows < page.rows) {
      infoText = totalRowsLabel + " row" + (totalRows != 1 ? "s" : "");
    }
    if (columns.total > columns.visible) {
      var totalColumnsLabel = options.columns.total ? options.columns.total : columns.total;

      infoText = infoText + " | " + (columns.number + 1) + "-" +
        (Math.min(columns.number + columns.visible, columns.total)) +
        " of " + totalColumnsLabel + " columns";
    }

    return infoText;
  };

  var clearFooter = function() {
    footer = pagedTable.querySelectorAll("div.pagedtable-footer")[0];
    footer.innerHTML = "";

    return footer;
  };

  var createPageLink = function(idxPage) {
    var pageLink = document.createElement("a");
    pageLinkClass = idxPage === page.number ? "pagedtable-index pagedtable-index-current" : "pagedtable-index";
    pageLink.setAttribute("class", pageLinkClass);
    pageLink.setAttribute("data-page-index", idxPage);
    pageLink.onclick = function() {
      page.setPageNumber(parseInt(this.getAttribute("data-page-index")));
      renderBody();
      renderFooter();

      triggerOnChange();
    };

    pageLink.appendChild(document.createTextNode(idxPage + 1));

    return pageLink;
  }

  var renderFooter = function() {
    footer = clearFooter();

    var next = document.createElement("a");
    next.appendChild(document.createTextNode("Next"));
    next.onclick = function() {
      page.setPageNumber(page.number + 1);
      renderBody();
      renderFooter();

      triggerOnChange();
    };
    if (data.length > page.rows) footer.appendChild(next);

    var pageNumbers = document.createElement("div");
    pageNumbers.setAttribute("class", "pagedtable-indexes");

    var pageRange = page.getVisiblePageRange();

    if (pageRange.first) {
      var pageLink = createPageLink(0);
      pageNumbers.appendChild(pageLink);

      var pageSeparator = document.createElement("div");
      pageSeparator.setAttribute("class", "pagedtable-index-separator-left");
      pageSeparator.appendChild(document.createTextNode("..."))
      pageNumbers.appendChild(pageSeparator);
    }

    for (var idxPage = pageRange.start; idxPage < pageRange.end; idxPage++) {
      var pageLink = createPageLink(idxPage);

      pageNumbers.appendChild(pageLink);
    }

    if (pageRange.last) {
      var pageSeparator = document.createElement("div");
      pageSeparator.setAttribute("class", "pagedtable-index-separator-right");
      pageSeparator.appendChild(document.createTextNode("..."))
      pageNumbers.appendChild(pageSeparator);

      var pageLink = createPageLink(page.total - 1);
      pageNumbers.appendChild(pageLink);
    }

    if (data.length > page.rows) footer.appendChild(pageNumbers);

    var previous = document.createElement("a");
    previous.appendChild(document.createTextNode("Previous"));
    previous.onclick = function() {
      page.setPageNumber(page.number - 1);
      renderBody();
      renderFooter();

      triggerOnChange();
    };
    if (data.length > page.rows) footer.appendChild(previous);

    var infoLabel = document.createElement("div");
    infoLabel.setAttribute("class", "pagedtable-info");
    infoLabel.setAttribute("title", getLabelInfo());
    infoLabel.appendChild(document.createTextNode(getLabelInfo()));
    footer.appendChild(infoLabel);

    var enabledClass = "pagedtable-index-nav";
    var disabledClass = "pagedtable-index-nav pagedtable-index-nav-disabled";
    previous.setAttribute("class", page.number <= 0 ? disabledClass : enabledClass);
    next.setAttribute("class", (page.number + 1) * page.rows >= data.length ? disabledClass : enabledClass);
  };

  var measuresCell = null;

  var renderMeasures = function() {
    var measuresTable = document.createElement("table");
    measuresTable.style.visibility = "hidden";
    measuresTable.style.position = "absolute";
    measuresTable.style.whiteSpace = "nowrap";
    measuresTable.style.height = "auto";
    measuresTable.style.width = "auto";

    var measuresRow = document.createElement("tr");
    measuresTable.appendChild(measuresRow);

    measuresCell = document.createElement("td");
    var sampleString = "ABCDEFGHIJ0123456789";
    measuresCell.appendChild(document.createTextNode(sampleString));

    measuresRow.appendChild(measuresCell);

    tableDiv.appendChild(measuresTable);
  }

  me.init = function() {
    tableDiv = document.createElement("div");
    pagedTable.appendChild(tableDiv);
    var pagedTableClass = data.length > 0 ?
      "pagedtable pagedtable-not-empty" :
      "pagedtable pagedtable-empty";

    if (columns.total == 0 || (columns.emptyNames() && data.length == 0)) {
      pagedTableClass = pagedTableClass + " pagedtable-empty-columns";
    }

    tableDiv.setAttribute("class", pagedTableClass);

    renderMeasures();
    measurer.calculate(measuresCell);
    columns.calculateWidths(measurer.measures);

    table = document.createElement("table");
    table.setAttribute("cellspacing", "0");
    table.setAttribute("class", "table table-condensed");
    tableDiv.appendChild(table);

    table.appendChild(document.createElement("thead"));

    var footerDiv = document.createElement("div");
    footerDiv.setAttribute("class", "pagedtable-footer");
    tableDiv.appendChild(footerDiv);

    // if the host has not yet provided horizontal space, render hidden
    if (tableDiv.clientWidth <= 0) {
      tableDiv.style.opacity = "0";
    }

    me.render();

    // retry seizing columns later if the host has not provided space
    function retryFit() {
      if (tableDiv.clientWidth <= 0) {
        setTimeout(retryFit, 100);
      } else {
        me.render();
        triggerOnChange();
      }
    }
    if (tableDiv.clientWidth <= 0) {
      retryFit();
    }
  };

  var registerWidths = function() {
    columns.subset = columns.subset.map(function(column) {
      column.width = columns.widths[column.name].inner;
      return column;
    });
  };

  var parsePadding = function(value) {
    return parseInt(value) >= 0 ? parseInt(value) : 0;
  };

  me.fixedHeight = function() {
    return options.rows.max != null;
  }

  me.fitRows = function() {
    if (me.fixedHeight())
      return;

    measurer.calculate(measuresCell);

    var rows = options.rows.min !== null ? options.rows.min : 0;
    var headerHeight = header !== null && header.offsetHeight > 0 ? header.offsetHeight : 0;
    var footerHeight = footer !== null && footer.offsetHeight > 0 ? footer.offsetHeight : 0;

    if (pagedTable.offsetHeight > 0) {
      var availableHeight = pagedTable.offsetHeight - headerHeight - footerHeight;
      rows = Math.floor((availableHeight) / measurer.measures.height);
    }

    rows = options.rows.min !== null ? Math.max(options.rows.min, rows) : rows;

    page.setRows(rows);
  }

  // The goal of this function is to add as many columns as possible
  // starting from left-to-right, when the right most limit is reached
  // it tries to add columns from the left as well.
  //
  // When startBackwards is true columns are added from right-to-left
  me.fitColumns = function(startBackwards) {
    measurer.calculate(measuresCell);
    columns.calculateWidths(measurer.measures);

    if (tableDiv.clientWidth > 0) {
      tableDiv.style.opacity = 1;
    }

    var visibleColumns = tableDiv.clientWidth <= 0 ? Math.max(columns.min, 1) : 1;
    var columnNumber = columns.number;
    var paddingCount = 0;

    // track a list of added columns as we build the visible ones to allow us
    // to remove columns when they don't fit anymore.
    var columnHistory = [];

    var lastTableHeight = 0;
    var backwards = startBackwards;

    var tableDivStyle = window.getComputedStyle(tableDiv, null);
    var tableDivPadding = parsePadding(tableDivStyle.paddingLeft) +
      parsePadding(tableDivStyle.paddingRight);

    var addPaddingCol = false;
    var currentWidth = 0;

    while (true) {
      columns.setVisibleColumns(columnNumber, visibleColumns, paddingCount);
      currentWidth = columns.getWidth();

      if (tableDiv.clientWidth - tableDivPadding < currentWidth) {
        break;
      }

      columnHistory.push({
        columnNumber: columnNumber,
        visibleColumns: visibleColumns,
        paddingCount: paddingCount
      });

      if (columnHistory.length > 100) {
        console.error("More than 100 tries to fit columns, aborting");
        break;
      }

      if (columns.max !== null &&
        columns.visible + columns.getPaddingCount() >= columns.max) {
        break;
      }

      // if we run out of right-columns
      if (!backwards && columnNumber + columns.visible >= columns.total) {
        // if we started adding right-columns, try adding left-columns
        if (!startBackwards && columnNumber > 0) {
          backwards = true;
        }
        else if (columns.min === null || visibleColumns + columns.getPaddingCount() >= columns.min) {
          break;
        }
        else {
          paddingCount = paddingCount + 1;
        }
      }

      // if we run out of left-columns
      if (backwards && columnNumber == 0) {
        // if we started adding left-columns, try adding right-columns
        if (startBackwards && columnNumber + columns.visible < columns.total) {
          backwards = false;
        }
        else if (columns.min === null || visibleColumns + columns.getPaddingCount() >= columns.min) {
          break;
        }
        else {
          paddingCount = paddingCount + 1;
        }
      }

      // when moving backwards try fitting left columns first
      if (backwards && columnNumber > 0) {
        columnNumber = columnNumber - 1;
      }

      if (columnNumber + visibleColumns < columns.total) {
        visibleColumns = visibleColumns + 1;
      }
    }

    var lastRenderableColumn = {
        columnNumber: columnNumber,
        visibleColumns: visibleColumns,
        paddingCount: paddingCount
    };

    if (columnHistory.length > 0) {
      lastRenderableColumn = columnHistory[columnHistory.length - 1];
    }

    columns.setVisibleColumns(
      lastRenderableColumn.columnNumber,
      lastRenderableColumn.visibleColumns,
      lastRenderableColumn.paddingCount);

    if (pagedTable.offsetWidth > 0) {
      page.setVisiblePages(Math.max(Math.ceil(1.0 * (pagedTable.offsetWidth - 250) / 40), 2));
    }

    registerWidths();
  };

  me.fit = function(startBackwards) {
    me.fitRows();
    me.fitColumns(startBackwards);
  }

  me.render = function() {
    me.fitColumns(false);

    // render header/footer to measure height accurately
    renderHeader();
    renderFooter();

    me.fitRows();
    renderBody();

    // re-render footer to match new rows
    renderFooter();
  }

  var resizeLastWidth = -1;
  var resizeLastHeight = -1;
  var resizeNewWidth = -1;
  var resizeNewHeight = -1;
  var resizePending = false;

  me.resize = function(newWidth, newHeight) {

    function resizeDelayed() {
      resizePending = false;

      if (
        (resizeNewWidth !== resizeLastWidth) ||
        (!me.fixedHeight() && resizeNewHeight !== resizeLastHeight)
      ) {
        resizeLastWidth = resizeNewWidth;
        resizeLastHeight = resizeNewHeight;

        setTimeout(resizeDelayed, 200);
        resizePending = true;
      } else {
        me.render();
        triggerOnChange();

        resizeLastWidth = -1;
        resizeLastHeight = -1;
      }
    }

    resizeNewWidth = newWidth;
    resizeNewHeight = newHeight;

    if (!resizePending) resizeDelayed();
  };
};

var PagedTableDoc;
(function (PagedTableDoc) {
  var allPagedTables = [];

  PagedTableDoc.initAll = function() {
    allPagedTables = [];

    var pagedTables = [].slice.call(document.querySelectorAll('[data-pagedtable="false"],[data-pagedtable=""]'));
    pagedTables.forEach(function(pagedTable, idx) {
      pagedTable.setAttribute("data-pagedtable", "true");
      pagedTable.setAttribute("pagedtable-page", 0);
      pagedTable.setAttribute("class", "pagedtable-wrapper");

      var pagedTableInstance = new PagedTable(pagedTable);
      pagedTableInstance.init();

      allPagedTables.push(pagedTableInstance);
    });
  };

  PagedTableDoc.resizeAll = function() {
    allPagedTables.forEach(function(pagedTable) {
      pagedTable.render();
    });
  };

  window.addEventListener("resize", PagedTableDoc.resizeAll);

  return PagedTableDoc;
})(PagedTableDoc || (PagedTableDoc = {}));

window.onload = function() {
  PagedTableDoc.initAll();
};
</script>
<script>

/**
 * jQuery Plugin: Sticky Tabs
 *
 * @author Aidan Lister <aidan@php.net>
 * adapted by Ruben Arslan to activate parent tabs too
 * http://www.aidanlister.com/2014/03/persisting-the-tab-state-in-bootstrap/
 */
(function($) {
  "use strict";
  $.fn.rmarkdownStickyTabs = function() {
    var context = this;
    // Show the tab corresponding with the hash in the URL, or the first tab
    var showStuffFromHash = function() {
      var hash = window.location.hash;
      var selector = hash ? 'a[href="' + hash + '"]' : 'li.active > a';
      var $selector = $(selector, context);
      if($selector.data('toggle') === "tab") {
        $selector.tab('show');
        // walk up the ancestors of this element, show any hidden tabs
        $selector.parents('.section.tabset').each(function(i, elm) {
          var link = $('a[href="#' + $(elm).attr('id') + '"]');
          if(link.data('toggle') === "tab") {
            link.tab("show");
          }
        });
      }
    };


    // Set the correct tab when the page loads
    showStuffFromHash(context);

    // Set the correct tab when a user uses their back/forward button
    $(window).on('hashchange', function() {
      showStuffFromHash(context);
    });

    // Change the URL when tabs are clicked
    $('a', context).on('click', function(e) {
      history.pushState(null, null, this.href);
      showStuffFromHash(context);
    });

    return this;
  };
}(jQuery));

window.buildTabsets = function(tocID) {

  // build a tabset from a section div with the .tabset class
  function buildTabset(tabset) {

    // check for fade and pills options
    var fade = tabset.hasClass("tabset-fade");
    var pills = tabset.hasClass("tabset-pills");
    var navClass = pills ? "nav-pills" : "nav-tabs";

    // determine the heading level of the tabset and tabs
    var match = tabset.attr('class').match(/level(\d) /);
    if (match === null)
      return;
    var tabsetLevel = Number(match[1]);
    var tabLevel = tabsetLevel + 1;

    // find all subheadings immediately below
    var tabs = tabset.find("div.section.level" + tabLevel);
    if (!tabs.length)
      return;

    // create tablist and tab-content elements
    var tabList = $('<ul class="nav ' + navClass + '" role="tablist"></ul>');
    $(tabs[0]).before(tabList);
    var tabContent = $('<div class="tab-content"></div>');
    $(tabs[0]).before(tabContent);

    // build the tabset
    var activeTab = 0;
    tabs.each(function(i) {

      // get the tab div
      var tab = $(tabs[i]);

      // get the id then sanitize it for use with bootstrap tabs
      var id = tab.attr('id');

      // see if this is marked as the active tab
      if (tab.hasClass('active'))
        activeTab = i;

      // remove any table of contents entries associated with
      // this ID (since we'll be removing the heading element)
      $("div#" + tocID + " li a[href='#" + id + "']").parent().remove();

      // sanitize the id for use with bootstrap tabs
      id = id.replace(/[.\/?&!#<>]/g, '').replace(/\s/g, '_');
      tab.attr('id', id);

      // get the heading element within it, grab it's text, then remove it
      var heading = tab.find('h' + tabLevel + ':first');
      var headingText = heading.html();
      heading.remove();

      // build and append the tab list item
      var a = $('<a role="tab" data-toggle="tab">' + headingText + '</a>');
      a.attr('href', '#' + id);
      a.attr('aria-controls', id);
      var li = $('<li role="presentation"></li>');
      li.append(a);
      tabList.append(li);

      // set it's attributes
      tab.attr('role', 'tabpanel');
      tab.addClass('tab-pane');
      tab.addClass('tabbed-pane');
      if (fade)
        tab.addClass('fade');

      // move it into the tab content div
      tab.detach().appendTo(tabContent);
    });

    // set active tab
    $(tabList.children('li')[activeTab]).addClass('active');
    var active = $(tabContent.children('div.section')[activeTab]);
    active.addClass('active');
    if (fade)
      active.addClass('in');

    if (tabset.hasClass("tabset-sticky"))
      tabset.rmarkdownStickyTabs();
  }

  // convert section divs with the .tabset class to tabsets
  var tabsets = $("div.section.tabset");
  tabsets.each(function(i) {
    buildTabset($(tabsets[i]));
  });
};

</script>
<script>
window.initializeCodeFolding = function(show) {

  // handlers for show-all and hide all
  $("#rmd-show-all-code").click(function() {
    $('div.r-code-collapse').each(function() {
      $(this).collapse('show');
    });
  });
  $("#rmd-hide-all-code").click(function() {
    $('div.r-code-collapse').each(function() {
      $(this).collapse('hide');
    });
  });

  // index for unique code element ids
  var currentIndex = 1;

  // select all R code blocks
  var rCodeBlocks = $('pre.r, pre.python, pre.bash, pre.sql, pre.cpp, pre.stan, pre.julia');
  rCodeBlocks.each(function() {

    // create a collapsable div to wrap the code in
    var div = $('<div class="collapse r-code-collapse"></div>');
    if (show || $(this)[0].classList.contains('fold-show'))
      div.addClass('in');
    var id = 'rcode-643E0F36' + currentIndex++;
    div.attr('id', id);
    $(this).before(div);
    $(this).detach().appendTo(div);

    // add a show code button right above
    var showCodeText = $('<span>' + (show ? 'Hide' : 'Code') + '</span>');
    var showCodeButton = $('<button type="button" class="btn btn-default btn-xs code-folding-btn pull-right"></button>');
    showCodeButton.append(showCodeText);
    showCodeButton
        .attr('data-toggle', 'collapse')
        .attr('data-target', '#' + id)
        .attr('aria-expanded', show)
        .attr('aria-controls', id);

    var buttonRow = $('<div class="row"></div>');
    var buttonCol = $('<div class="col-md-12"></div>');

    buttonCol.append(showCodeButton);
    buttonRow.append(buttonCol);

    div.before(buttonRow);

    // update state of button on show/hide
    div.on('hidden.bs.collapse', function () {
      showCodeText.text('Code');
    });
    div.on('show.bs.collapse', function () {
      showCodeText.text('Hide');
    });
  });

}
</script>
<script>
window.initializeSourceEmbed = function(filename) {
  $("#rmd-download-source").click(function() {
    var src = $("#rmd-source-code").html();
    var a = document.createElement('a');
    a.href = "data:text/x-r-markdown;base64," + src;
    a.download = filename;
    document.body.appendChild(a);
    a.click();
    document.body.removeChild(a);
  });
};
</script>
<style type="text/css">.hljs-literal {
color: rgb(88, 72, 246);
}
.hljs-number {
color: rgb(0, 0, 205);
}
.hljs-comment {
color: rgb(76, 136, 107);
}
.hljs-keyword {
color: rgb(0, 0, 255);
}
.hljs-string {
color: rgb(3, 106, 7);
}
</style>
<script src="data:application/javascript;base64,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"></script>

<style type="text/css">code{white-space: pre;}</style>
<style type="text/css">
  pre:not([class]) {
    background-color: white;
  }
</style>
<script type="text/javascript">
if (window.hljs) {
  hljs.configure({languages: []});
  hljs.initHighlightingOnLoad();
  if (document.readyState && document.readyState === "complete") {
    window.setTimeout(function() { hljs.initHighlighting(); }, 0);
  }
}
</script>



<style type="text/css">
h1 {
  font-size: 34px;
}
h1.title {
  font-size: 38px;
}
h2 {
  font-size: 30px;
}
h3 {
  font-size: 24px;
}
h4 {
  font-size: 18px;
}
h5 {
  font-size: 16px;
}
h6 {
  font-size: 12px;
}
.table th:not([align]) {
  text-align: left;
}
#rmd-source-code {
  display: none;
}
</style>




<style type="text/css">
.main-container {
  max-width: 940px;
  margin-left: auto;
  margin-right: auto;
}
code {
  color: inherit;
  background-color: rgba(0, 0, 0, 0.04);
}
img {
  max-width:100%;
}
.tabbed-pane {
  padding-top: 12px;
}
.html-widget {
  margin-bottom: 20px;
}
button.code-folding-btn:focus {
  outline: none;
}
summary {
  display: list-item;
}
</style>

<style type="text/css">
.kable-table {
  border: 1px solid #ccc;
  border-radius: 4px;
  overflow: auto;
  padding-left: 8px;
  padding-right: 8px;
  margin-bottom: 20px;
  max-height: 350px;
}

.kable-table table {
  margin-bottom: 0px;
}

.kable-table table>thead>tr>th {
  border: none;
  border-bottom: 2px solid #dddddd;
}

.kable-table table>thead {
  background-color: #fff;
}
</style>


<!-- tabsets -->

<style type="text/css">
.tabset-dropdown > .nav-tabs {
  display: inline-table;
  max-height: 500px;
  min-height: 44px;
  overflow-y: auto;
  background: white;
  border: 1px solid #ddd;
  border-radius: 4px;
}

.tabset-dropdown > .nav-tabs > li.active:before {
  content: "";
  font-family: 'Glyphicons Halflings';
  display: inline-block;
  padding: 10px;
  border-right: 1px solid #ddd;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open > li.active:before {
  content: "";
  border: none;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open:before {
  content: "";
  font-family: 'Glyphicons Halflings';
  display: inline-block;
  padding: 10px;
  border-right: 1px solid #ddd;
}

.tabset-dropdown > .nav-tabs > li.active {
  display: block;
}

.tabset-dropdown > .nav-tabs > li > a,
.tabset-dropdown > .nav-tabs > li > a:focus,
.tabset-dropdown > .nav-tabs > li > a:hover {
  border: none;
  display: inline-block;
  border-radius: 4px;
  background-color: transparent;
}

.tabset-dropdown > .nav-tabs.nav-tabs-open > li {
  display: block;
  float: none;
}

.tabset-dropdown > .nav-tabs > li {
  display: none;
}
</style>

<!-- code folding -->
<style type="text/css">
.code-folding-btn { margin-bottom: 4px; }
</style>




</head>

<body>


<div class="container-fluid main-container">




<div class="fluid-row" id="header">

<div class="btn-group pull-right">
<button type="button" class="btn btn-default btn-xs dropdown-toggle" data-toggle="dropdown" aria-haspopup="true" aria-expanded="false"><span>Code</span> <span class="caret"></span></button>
<ul class="dropdown-menu" style="min-width: 50px;">
<li><a id="rmd-show-all-code" href="#">Show All Code</a></li>
<li><a id="rmd-hide-all-code" href="#">Hide All Code</a></li>
<li role="separator" class="divider"></li>
<li><a id="rmd-download-source" href="#">Download Rmd</a></li>
</ul>
</div>



<h1 class="title toc-ignore">Planning Smart et al. 2020</h1>

</div>


<!-- rnb-text-begin -->
<p>This notebook shows a possible usage of data from the study by Correll et al (2018)’s study to plan Smart et al. (2020)’s study. We are focusing on one dependent variable: mean error, which both studies have.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxubGlicmFyeSh0aWR5dmVyc2UpICAjIGdlbmVyYWwgZGF0YSBtYW5pcHVsYXRpb24gZnVuY3Rpb25zXG5gYGAifQ== -->
<pre class="r"><code>library(tidyverse)  # general data manipulation functions</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiUmVnaXN0ZXJlZCBTMyBtZXRob2RzIG92ZXJ3cml0dGVuIGJ5ICdkYnBseXInOlxuICBtZXRob2QgICAgICAgICBmcm9tXG4gIHByaW50LnRibF9sYXp5ICAgICBcbiAgcHJpbnQudGJsX3NxbCAgICAgIFxuXHUwMDFiWzM3beKUgOKUgCBcdTAwMWJbMW1BdHRhY2hpbmcgcGFja2FnZXNcdTAwMWJbMjJtIOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgCB0aWR5dmVyc2UgMS4zLjAg4pSA4pSAXHUwMDFiWzM5bVxuXHUwMDFiWzM3bVx1MDAxYlszMm3inJNcdTAwMWJbMzdtIFx1MDAxYlszNG1nZ3Bsb3QyXHUwMDFiWzM3bSAzLjMuMiAgICAgXHUwMDFiWzMybeKck1x1MDAxYlszN20gXHUwMDFiWzM0bXB1cnJyICBcdTAwMWJbMzdtIDAuMy40XG5cdTAwMWJbMzJt4pyTXHUwMDFiWzM3bSBcdTAwMWJbMzRtdGliYmxlIFx1MDAxYlszN20gMy4wLjMgICAgIFx1MDAxYlszMm3inJNcdTAwMWJbMzdtIFx1MDAxYlszNG1kcGx5ciAgXHUwMDFiWzM3bSAxLjAuMFxuXHUwMDFiWzMybeKck1x1MDAxYlszN20gXHUwMDFiWzM0bXRpZHlyICBcdTAwMWJbMzdtIDEuMS4wICAgICBcdTAwMWJbMzJt4pyTXHUwMDFiWzM3bSBcdTAwMWJbMzRtc3RyaW5nclx1MDAxYlszN20gMS40LjBcblx1MDAxYlszMm3inJNcdTAwMWJbMzdtIFx1MDAxYlszNG1yZWFkciAgXHUwMDFiWzM3bSAxLjMuMSAgICAgXHUwMDFiWzMybeKck1x1MDAxYlszN20gXHUwMDFiWzM0bWZvcmNhdHNcdTAwMWJbMzdtIDAuNS4wXHUwMDFiWzM5bVxuXHUwMDFiWzM3beKUgOKUgCBcdTAwMWJbMW1Db25mbGljdHNcdTAwMWJbMjJtIOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgOKUgCB0aWR5dmVyc2VfY29uZmxpY3RzKCkg4pSA4pSAXG5cdTAwMWJbMzFteFx1MDAxYlszN20gXHUwMDFiWzM0bWRwbHlyXHUwMDFiWzM3bTo6XHUwMDFiWzMybWZpbHRlcigpXHUwMDFiWzM3bSBtYXNrcyBcdTAwMWJbMzRtc3RhdHNcdTAwMWJbMzdtOjpmaWx0ZXIoKVxuXHUwMDFiWzMxbXhcdTAwMWJbMzdtIFx1MDAxYlszNG1kcGx5clx1MDAxYlszN206Olx1MDAxYlszMm1sYWcoKVx1MDAxYlszN20gICAgbWFza3MgXHUwMDFiWzM0bXN0YXRzXHUwMDFiWzM3bTo6bGFnKClcdTAwMWJbMzltXG4ifQ== -->
<pre><code>Registered S3 methods overwritten by 'dbplyr':
  method         from
  print.tbl_lazy     
  print.tbl_sql      
[37m── [1mAttaching packages[22m ──────────────────────────────────────────────────────── tidyverse 1.3.0 ──[39m
[37m[32m✓[37m [34mggplot2[37m 3.3.2     [32m✓[37m [34mpurrr  [37m 0.3.4
[32m✓[37m [34mtibble [37m 3.0.3     [32m✓[37m [34mdplyr  [37m 1.0.0
[32m✓[37m [34mtidyr  [37m 1.1.0     [32m✓[37m [34mstringr[37m 1.4.0
[32m✓[37m [34mreadr  [37m 1.3.1     [32m✓[37m [34mforcats[37m 0.5.0[39m
[37m── [1mConflicts[22m ─────────────────────────────────────────────────────────── tidyverse_conflicts() ──
[31mx[37m [34mdplyr[37m::[32mfilter()[37m masks [34mstats[37m::filter()
[31mx[37m [34mdplyr[37m::[32mlag()[37m    masks [34mstats[37m::lag()[39m</code></pre>
<!-- rnb-output-end -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxubGlicmFyeSh0aWR5bW9kZWxzKVxuYGBgIn0= -->
<pre class="r"><code>library(tidymodels)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin 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 -->
<pre><code>[37m── [1mAttaching packages[22m ─────────────────────────────────────────────────────── tidymodels 0.1.1 ──[39m
[37m[32m✓[37m [34mbroom    [37m 0.7.0      [32m✓[37m [34mrecipes  [37m 0.1.13
[32m✓[37m [34mdials    [37m 0.0.8      [32m✓[37m [34mrsample  [37m 0.0.7 
[32m✓[37m [34minfer    [37m 0.5.3      [32m✓[37m [34mtune     [37m 0.1.1 
[32m✓[37m [34mmodeldata[37m 0.0.2      [32m✓[37m [34mworkflows[37m 0.1.2 
[32m✓[37m [34mparsnip  [37m 0.1.2      [32m✓[37m [34myardstick[37m 0.0.7 [39m
[37m── [1mConflicts[22m ────────────────────────────────────────────────────────── tidymodels_conflicts() ──
[31mx[37m [34mscales[37m::[32mdiscard()[37m masks [34mpurrr[37m::discard()
[31mx[37m [34mdplyr[37m::[32mfilter()[37m   masks [34mstats[37m::filter()
[31mx[37m [34mrecipes[37m::[32mfixed()[37m  masks [34mstringr[37m::fixed()
[31mx[37m [34mdplyr[37m::[32mlag()[37m      masks [34mstats[37m::lag()
[31mx[37m [34myardstick[37m::[32mspec()[37m masks [34mreadr[37m::spec()
[31mx[37m [34mrecipes[37m::[32mstep()[37m   masks [34mstats[37m::step()[39m</code></pre>
<!-- rnb-output-end -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxub3B0aW9ucyhkcGx5ci5zdW1tYXJpc2UuaW5mb3JtID0gRkFMU0UpICAjIGRpc2FibGUgd2FybmluZyBtZXNzYWdlIGZyb20gZHBseXIncyBzdW1tYXJpemUoKVxuXG5cbiMgdGhlIGZvbGxvd2luZyBmdW5jdGlvbi1sZXZlbCBpbXBvcnRzIHJlcXVpcmVzIHRoZSBwYWNrYWdlIGBpbXBvcnRgXG5pbXBvcnQ6OmZyb20oY2FyLCBBbm92YSlcbmBgYCJ9 -->
<pre class="r"><code>options(dplyr.summarise.inform = FALSE)  # disable warning message from dplyr's summarize()


# the following function-level imports requires the package `import`
import::from(car, Anova)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiUmVnaXN0ZXJlZCBTMyBtZXRob2Qgb3ZlcndyaXR0ZW4gYnkgJ2RhdGEudGFibGUnOlxuICBtZXRob2QgICAgICAgICAgIGZyb21cbiAgcHJpbnQuZGF0YS50YWJsZSAgICAgXG4ifQ== -->
<pre><code>Registered S3 method overwritten by 'data.table':
  method           from
  print.data.table     </code></pre>
<!-- rnb-output-end -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuaW1wb3J0Ojpmcm9tKGdtb2RlbHMsIGNpKSAjIGNvbmZpZGVuY2UgaW50ZXJ2YWwgY2FsY2x1YXRpb25cbmltcG9ydDo6ZnJvbShicm9vbS5taXhlZCwgdGlkeSlcbmBgYCJ9 -->
<pre class="r"><code>import::from(gmodels, ci) # confidence interval calcluation
import::from(broom.mixed, tidy)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiUmVnaXN0ZXJlZCBTMyBtZXRob2Qgb3ZlcndyaXR0ZW4gYnkgJ2Jyb29tLm1peGVkJzpcbiAgbWV0aG9kICAgICAgZnJvbSBcbiAgdGlkeS5nYW1sc3MgYnJvb21cbiJ9 -->
<pre><code>Registered S3 method overwritten by 'broom.mixed':
  method      from 
  tidy.gamlss broom</code></pre>
<!-- rnb-output-end -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuaW1wb3J0Ojpmcm9tKGxtZTQsIGxtZXIpXG5gYGAifQ== -->
<pre class="r"><code>import::from(lme4, lmer)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiUmVnaXN0ZXJlZCBTMyBtZXRob2RzIG92ZXJ3cml0dGVuIGJ5ICdsbWU0JzpcbiAgbWV0aG9kICAgICAgICAgICAgICAgICAgICAgICAgICBmcm9tXG4gIGNvb2tzLmRpc3RhbmNlLmluZmx1ZW5jZS5tZXJNb2QgY2FyIFxuICBpbmZsdWVuY2UubWVyTW9kICAgICAgICAgICAgICAgIGNhciBcbiAgZGZiZXRhLmluZmx1ZW5jZS5tZXJNb2QgICAgICAgICBjYXIgXG4gIGRmYmV0YXMuaW5mbHVlbmNlLm1lck1vZCAgICAgICAgY2FyIFxuIn0= -->
<pre><code>Registered S3 methods overwritten by 'lme4':
  method                          from
  cooks.distance.influence.merMod car 
  influence.merMod                car 
  dfbeta.influence.merMod         car 
  dfbetas.influence.merMod        car </code></pre>
<!-- rnb-output-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<div id="correll-et-al.-2018" class="section level1">
<h1>Correll et al. (2018)</h1>
<p>Loading data, which is originally from <a href="https://github.com/uwdata/papers-vsup" class="uri">https://github.com/uwdata/papers-vsup</a>. The specific data file is in the path <code>/study/data/Exp1/data.csv</code>. The field explanations in the comment below are according to <code>/study/README.md</code>.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9kZiA8LSBcbiAgcmVhZF9jc3YoXCJkYXRhL0NvcnJlbGwyMDE4IC0gZGF0YS5jc3ZcIixcbiAgICBjb2xfdHlwZXMgPSBjb2xzX29ubHkoXG4gICAgICB3b3JrZXJJZCA9IGNvbF9kb3VibGUoKSxcbiAgICAgIHRhc2sgPSBjb2xfY2hhcmFjdGVyKCksICAgICAjIGBPbmVgIGZvciBpZGVudGlmaWNhdGlvbiB0YXNrXG4gICAgICBpbmRleCA9IGNvbF9kb3VibGUoKSwgICAgICAgIyBUaGUgcXVlc3Rpb24gb3JkZXIgbnVtYmVyLlxuICAgICAgYmlubmVkID0gY29sX2NoYXJhY3RlcigpLCAgICMgYGNvbnRpbnVvdXNgIG9yIGBkaXNjcmV0ZWBcbiAgICAgIHNoYXBlID0gY29sX2NoYXJhY3RlcigpLCAgICAjIGBhcmNgICh3ZWRnZSkgb3IgYHNxdWFyZWBcbiAgICAgIHZzdXAgPSBjb2xfY2hhcmFjdGVyKCksICAgICAjIFZTVVAgKGB5ZXNgKSBvciBhIHRyYWRpdGlvbmFsIG1hcFxuICAgICAgcnQgPSBjb2xfZG91YmxlKCksICAgICAgICAgICMgcmVzcG9uc2UgdGltZSBpbiBtaWxsaXNlY29uZHNcbiAgICAgIHFWID0gY29sX2RvdWJsZSgpLCAgICAgICAgICAjIHZhbHVlICh0YXJnZXQpLCBiZXR3ZWVuIDAgYW5kIDFcbiAgICAgIHYgPSBjb2xfZG91YmxlKCksICAgICAgICAgICAjIHZhbHVlIChzZWxlY3RlZCksIGJldHdlZW4gMCBhbmQgMVxuICAgICAgdkVycm9yID0gY29sX2RvdWJsZSgpLCAgICAgICMgVGhlIHNpZ25lZCBlcnJvciBiZXR3ZWVuIGB2YCBhbmQgYHFWYFxuICAgICAgY29ycmVjdCA9IGNvbF9pbnRlZ2VyKCkpKSAlPiUgICMgMSBpZiBjb3JyZWN0IGFuc3dlclxuICBmaWx0ZXIodGFzayA9PSBcIk9uZVwiKSAlPiUgXG4gIHNlbGVjdCgtdGFzaylcbmBgYCJ9 -->
<pre class="r"><code>correll_df &lt;- 
  read_csv(&quot;data/Correll2018 - data.csv&quot;,
    col_types = cols_only(
      workerId = col_double(),
      task = col_character(),     # `One` for identification task
      index = col_double(),       # The question order number.
      binned = col_character(),   # `continuous` or `discrete`
      shape = col_character(),    # `arc` (wedge) or `square`
      vsup = col_character(),     # VSUP (`yes`) or a traditional map
      rt = col_double(),          # response time in milliseconds
      qV = col_double(),          # value (target), between 0 and 1
      v = col_double(),           # value (selected), between 0 and 1
      vError = col_double(),      # The signed error between `v` and `qV`
      correct = col_integer())) %&gt;%  # 1 if correct answer
  filter(task == &quot;One&quot;) %&gt;% 
  select(-task)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Reproducing mean value of error rate betwen binned and continuous (cf. page 6 of the paper).</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9kZiAlPiUgXG4gIGdyb3VwX2J5KHdvcmtlcklkLCBiaW5uZWQsIHNoYXBlLCB2c3VwKSAlPiUgXG4gIHN1bW1hcml6ZShcbiAgICBlcnJvcl9yYXRlID0gc3VtKGNvcnJlY3QpIC8gbigpKSAlPiUgXG4gIGdyb3VwX2J5KGJpbm5lZCkgJT4lIFxuICBzdW1tYXJpemUoXG4gICAgbWVhbl9lcnJvcl9yYXRlID0gbWVhbihlcnJvcl9yYXRlKSlcbmBgYCJ9 -->
<pre class="r"><code>correll_df %&gt;% 
  group_by(workerId, binned, shape, vsup) %&gt;% 
  summarize(
    error_rate = sum(correct) / n()) %&gt;% 
  group_by(binned) %&gt;% 
  summarize(
    mean_error_rate = mean(error_rate))</code></pre>
<!-- rnb-source-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6MiwibnJvdyI6Mn0sInJkZiI6Ikg0c0lBQUFBQUFBQUExMVJ3VTRESVJDZDdwWnFOMmxyNHRXVDk5MUxMOTU2TVg2QTBhUzNodTZpRXVsUWdZMGUvVHYvd3BQZjBYV2drS1lRd3J4NU1HOTQ4SGkvWGxickNnQktLQ2NGbEl3Z3NPZW5oL29PWUZ4UU1vSXhUSDM4b2tQWEJEeDVGZUp4bzJvMU9vbTk3bTFrTGp0cFd5T2NJRHozSjFlL054OC9ORmQvdDJGazBnejVUdGhNZHJLVmlLS0wyV0luT0c2RU1kcHNEUGZLWndwVG96K2JwREx6S3QrMERNTnd5RnUxaXR2VUtwRlZ4eDF2WGd6VlU1YVhYT2k5a3hxcHFQRDJXVlk4TWhteDZOSGZwS3ZidHg3ZjY2VnZFTGFQWXhaeGNZNTl5MktJVWl5OWdjQlhpU0xkWGZHdFVER1prK05ndU5rYmlTNDVJZFkyVGp1dVRyK2pFaE84d2VFZmpJNVA0L1VCQUFBPSJ9 -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["binned"],"name":[1],"type":["chr"],"align":["left"]},{"label":["mean_error_rate"],"name":[2],"type":["dbl"],"align":["right"]}],"data":[{"1":"continuous","2":"0.4704861"},{"1":"discrete","2":"0.6291667"}],"options":{"columns":{"min":{},"max":[10],"total":[2]},"rows":{"min":[10],"max":[10],"total":[2]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Thus, this confirms that the error rate reported in the paper is not the same measure as the absolute error defined in Smart et al. (2020). However, Correll et al. (2018) provided the raw data, enabling us to calculate the absolute error.</p>
<p>Calculate the absolute error to be equivalent to Smart et al.’s definition by scaling the target and answer value from the range [0 - 1] to the range [0 - 8] and calculate absolute error.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9zY2FsZWRfZXJyb3JfZGYgPC1cbiAgY29ycmVsbF9kZiAlPiUgXG4gIG11dGF0ZShhYnNfZXJyb3IgPWFicygocVYgKiA4KSAtICh2ICogOCkpKSAlPiUgXG4gIHNlbGVjdCgtdiwgLXFWLCAtdkVycm9yLCAtY29ycmVjdClcbmBgYCJ9 -->
<pre class="r"><code>correll_scaled_error_df &lt;-
  correll_df %&gt;% 
  mutate(abs_error =abs((qV * 8) - (v * 8))) %&gt;% 
  select(-v, -qV, -vError, -correct)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<div id="big-effect" class="section level2">
<h2>Big effect</h2>
<p>Summarize the error by discrete vs. continuous as a reference point for “big” difference.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9zY2FsZWRfZXJyb3JfZGYgJT4lIFxuICBncm91cF9ieShiaW5uZWQpICU+JSBcbiAgc3VtbWFyaXplKFxuICAgIG1lYW4gPSBtZWFuKGFic19lcnJvciksXG4gICAgY2lfbG93ID0gY2koYWJzX2Vycm9yKVsyXSxcbiAgICBjaV9oaWdoID0gY2koYWJzX2Vycm9yKVszXSlcbmBgYCJ9 -->
<pre class="r"><code>correll_scaled_error_df %&gt;% 
  group_by(binned) %&gt;% 
  summarize(
    mean = mean(abs_error),
    ci_low = ci(abs_error)[2],
    ci_high = ci(abs_error)[3])</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiTm8gY2xhc3Mgb3IgdW5rb3duIGNsYXNzLiAgVXNpbmcgZGVmYXVsdCBjYWxjdWF0aW9uLk5vIGNsYXNzIG9yIHVua293biBjbGFzcy4gIFVzaW5nIGRlZmF1bHQgY2FsY3VhdGlvbi5ObyBjbGFzcyBvciB1bmtvd24gY2xhc3MuICBVc2luZyBkZWZhdWx0IGNhbGN1YXRpb24uTm8gY2xhc3Mgb3IgdW5rb3duIGNsYXNzLiAgVXNpbmcgZGVmYXVsdCBjYWxjdWF0aW9uLlxuIn0= -->
<pre><code>No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.</code></pre>
<!-- rnb-output-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6NCwibnJvdyI6Mn0sInJkZiI6Ikg0c0lBQUFBQUFBQUF3dHlpVERtaXVCaVlHQmdabUJtWTJKZ1pnVXlHVmhEUTl4MExSZ1lXSmlBSEVZR0ZnWk9FRjBCVkNRTVpMQUFzUUFRTTBFbHVKTHo4MG95ODByelM0dWhJaHdwbWNYSlJha2xxVUEySDBpbC9XdmRwaHRBWlA5a3l3dHB2OGF0UUNHSStQTkZWY2xoaSs3WlB4SlR1NzdDTkFMTlN0YTh4TnpVWWpUck9KdzlGWEx5eTFPTE1QZ01EUC9nQnIvYjBlM0xrblRKL25ud3lyZ3Y1NFFnQmpQOXgySldhVUVCaWxrUVB0Z3NGRDBzVURWc1NabDVlYWtwVUI1TGJtcGlIa3dtT1RNZTZCSW9qeDNJeThoTXowRHpFMmRSZnJrZXpGKzhJTGMwQUluLy8vLy9RL2Q4Y2s1aU1jenpNRUd1bE1TU1JMMjBJcUIraEJQaHN1ejVCU1daK1hsQVRVeWdpR0pGMDh4WWhDYkFYNW9IY2ttS2JuSkdhVjYycmluSUFyQTBCUEJDMlV4SWJCYTBVR0dGK1QwMUx6MHpMeFhtOXB6RXBOUWNLSWNQNkdPd2gvVUtpakx6U21BK0FZb1c2NVhrbHlUbUlOSlJEa3dFN0RlR2Z3QVdKTHZjbndJQUFBPT0ifQ== -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["binned"],"name":[1],"type":["chr"],"align":["left"]},{"label":["mean"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["ci_low"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["ci_high"],"name":[4],"type":["dbl"],"align":["right"]}],"data":[{"1":"continuous","2":"0.8493056","3":"0.7385837","4":"0.9600274"},{"1":"discrete","2":"0.6470833","3":"0.5652041","4":"0.7289626"}],"options":{"columns":{"min":{},"max":[10],"total":[4]},"rows":{"min":[10],"max":[10],"total":[2]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Calculate within-subjects differences</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuZXJyX2NvbnRfZGlzY3JldGUgPC1cbiAgY29ycmVsbF9zY2FsZWRfZXJyb3JfZGYgJT4lIFxuICBmaWx0ZXIodnN1cCA9PSBcIm5vXCIsIHNoYXBlICE9IFwianV4dGFwb3NlZFwiICkgJT4lIFxuICBzZWxlY3QoLXZzdXApICU+JSBcbiAgZ3JvdXBfYnkod29ya2VySWQsIGJpbm5lZCwgc2hhcGUpICU+JSBcbiAgc3VtbWFyaXplKG1lYW5fYWJzX2Vycm9yID0gbWVhbihhYnNfZXJyb3IpKSAlPiUgXG4gIHNwcmVhZChiaW5uZWQsIG1lYW5fYWJzX2Vycm9yKVxuXG50LnRlc3QoZXJyX2NvbnRfZGlzY3JldGUkY29udGludW91cywgZXJyX2NvbnRfZGlzY3JldGUkZGlzY3JldGUsIHBhaXJlZCA9IFRSVUUpICU+JSBcbiAgdGlkeShjb25mLmludCA9IFRSVUUpXG5gYGAifQ== -->
<pre class="r"><code>err_cont_discrete &lt;-
  correll_scaled_error_df %&gt;% 
  filter(vsup == &quot;no&quot;, shape != &quot;juxtaposed&quot; ) %&gt;% 
  select(-vsup) %&gt;% 
  group_by(workerId, binned, shape) %&gt;% 
  summarize(mean_abs_error = mean(abs_error)) %&gt;% 
  spread(binned, mean_abs_error)

t.test(err_cont_discrete$continuous, err_cont_discrete$discrete, paired = TRUE) %&gt;% 
  tidy(conf.int = TRUE)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6OCwibnJvdyI6MX0sInJkZiI6Ikg0c0lBQUFBQUFBQUEyMVN2VTdETUJCMmtvWW1nWllpQnRac1RNbUNoTmhnNEdkRkNLUXVEQ1oyR292RWpoTDNaK3h6OEJDOEFBc1RFd01EQzBnd0lmRU1DS25GVHVLcXRiakZkNSsvNzg1MzU0dmovcDdYOXdBQUZyRFdUR0Rad2dYMjFlVnBjQUJBeXhTQkFWckFsZWRFa0xhRjR3QmdkaVZ3K0RxV050R0lOb1VaTG9YVFd3SjNNZ3lwejJLZko5aEhKSTV4Z1dsVTBXWXEzOUhXNS9mUHk5MUduYytjYXlrTVhwTkJYZHo5ZmJ2KzJtVUw4ZGtVMVBhdjJFVHhpdnBwT3JEZVR4NFg4Y2Y5UTJZODl6UlY1eHlTQWlPZkJ4eVhYTHQwK1ppRkpVRVlhVFdkaHVBSURja2d4MHBRY3NpSndLSUdhT2ZoQ0tiRHhYME9DekU2amd1VklHSTBEbE0yVm9RcVRzZ2dhWUExd1U0WWFxSjFtQW90RlRWR1dOdUpXN0J4cVBiU2tmT1EwNW9MMDVjWHBiRFVsK2NoeUdFWXk4ZlZRMXlSdEZuT0NhTkNaTXJ2WWV0ckt6UmdjMGpsUzFBUUpVTjZHK3pMQXRWMWJaM0dONVo4UjV1d3JmckhkRUNvbXArZHdodWNOa0ZYZEZ3MUhPWUZvVngxSXRBeTVJeER4Zk1pbGlxay9pQ3pQK3R1Slk0VkF3QUEifQ== -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["estimate"],"name":[1],"type":["dbl"],"align":["right"]},{"label":["statistic"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["p.value"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["parameter"],"name":[4],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[5],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[6],"type":["dbl"],"align":["right"]},{"label":["method"],"name":[7],"type":["chr"],"align":["left"]},{"label":["alternative"],"name":[8],"type":["chr"],"align":["left"]}],"data":[{"1":"0.3197917","2":"4.467682","3":"4.956014e-05","4":"47","5":"0.1757935","6":"0.4637898","7":"Paired t-test","8":"two.sided","_row":"mean of the differences"}],"options":{"columns":{"min":{},"max":[10],"total":[8]},"rows":{"min":[10],"max":[10],"total":[1]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
</div>
<div id="small-or-no-effect" class="section level2">
<h2>Small-or-no effect</h2>
<p>Summarize the error by wedge vs. square (both discrete) as a reference point for “small-or-none” difference.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9zY2FsZWRfZXJyb3JfZGYgJT4lIFxuICBmaWx0ZXIoYmlubmVkID09IFwiZGlzY3JldGVcIiwgdnN1cCA9PSBcIm5vXCIsIHNoYXBlICE9IFwianV4dGFwb3NlZFwiICkgJT4lIFxuICBncm91cF9ieShzaGFwZSkgJT4lIFxuICBzdW1tYXJpemUoXG4gICAgbWVhbiA9IG1lYW4oYWJzX2Vycm9yKSxcbiAgICBjaV9sb3cgPSBjaShhYnNfZXJyb3IpWzJdLFxuICAgIGNpX2hpZ2ggPSBjaShhYnNfZXJyb3IpWzNdKVxuYGBgIn0= -->
<pre class="r"><code>correll_scaled_error_df %&gt;% 
  filter(binned == &quot;discrete&quot;, vsup == &quot;no&quot;, shape != &quot;juxtaposed&quot; ) %&gt;% 
  group_by(shape) %&gt;% 
  summarize(
    mean = mean(abs_error),
    ci_low = ci(abs_error)[2],
    ci_high = ci(abs_error)[3])</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiTm8gY2xhc3Mgb3IgdW5rb3duIGNsYXNzLiAgVXNpbmcgZGVmYXVsdCBjYWxjdWF0aW9uLk5vIGNsYXNzIG9yIHVua293biBjbGFzcy4gIFVzaW5nIGRlZmF1bHQgY2FsY3VhdGlvbi5ObyBjbGFzcyBvciB1bmtvd24gY2xhc3MuICBVc2luZyBkZWZhdWx0IGNhbGN1YXRpb24uTm8gY2xhc3Mgb3IgdW5rb3duIGNsYXNzLiAgVXNpbmcgZGVmYXVsdCBjYWxjdWF0aW9uLlxuIn0= -->
<pre><code>No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.No class or unkown class.  Using default calcuation.</code></pre>
<!-- rnb-output-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6NCwibnJvdyI6Mn0sInJkZiI6Ikg0c0lBQUFBQUFBQUF3dHlpVERtaXVCaVlHQmdabUJtWTJKZ1pnVXlHVmhEUTl4MExSZ1lXSmlBSEVZR0ZnWk9FRjBCVkNRTVpMQUFzUUFRTTBFbG1CT0xrcUZNdHVMQzBzU2lWQ0NMRDZUQS90RmRFTGhuLzBBSkRJQkNFUEZiSG9GbjFiT20yRi9ucnhHc2ZMOGV6U2JXdk1UYzFHSTBXemljUFJWeThzdFRpekQ0REF6LzRBYS9tRDdwcWdaYmtmMlRQVzNXN1Q0NUVJT1ovbU14cTdTZ0FNVXNDQjlzRm9vZUZwaWppak1TQzFLaEhKYmMxTVE4bUorVE0rT0JEb0h5MklHOGpNejBERFF2Y1JibGwrdkJ2TVVMY2tvRGtQai8vLzgvZEw4bjV5UVd3L3dPRStSS1NTeEoxRXNyQXVwSHVCQXV5NTVmVUpLWm53ZlV4QVNLSGxZMHpZeEZhQUw4cFhrZ2w2VG9KbWVVNW1Ycm1vTXNBRXREQUMrVXpZVEVaa0VMRkZhWTMxUHowalB6WUtIQ21wT1lsSm9ENWZBQmZRejJzRjVCVVdaZUNjd25RTkZpdlpMOGtrU1lPcTdrL0J5WUNOaHZEUDhBMjFaT1g1VUNBQUE9In0= -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["shape"],"name":[1],"type":["chr"],"align":["left"]},{"label":["mean"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["ci_low"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["ci_high"],"name":[4],"type":["dbl"],"align":["right"]}],"data":[{"1":"arc","2":"0.5895833","3":"0.4106640","4":"0.7685026"},{"1":"square","2":"0.5041667","3":"0.3603201","4":"0.6480132"}],"options":{"columns":{"min":{},"max":[10],"total":[4]},"rows":{"min":[10],"max":[10],"total":[2]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Calculate within-subjects differences</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuZXJyX2FyY19zcXVhcmUgPC0gXG4gIGNvcnJlbGxfc2NhbGVkX2Vycm9yX2RmICU+JSBcbiAgZmlsdGVyKGJpbm5lZCA9PSBcImRpc2NyZXRlXCIsIHZzdXAgPT0gXCJub1wiLCBzaGFwZSAhPSBcImp1eHRhcG9zZWRcIiApICU+JSBcbiAgc2VsZWN0KC1iaW5uZWQsIC12c3VwKSAlPiUgXG4gIGdyb3VwX2J5KHdvcmtlcklkLCBzaGFwZSkgJT4lIFxuICBzdW1tYXJpemUobWVhbl9hYnNfZXJyb3IgPSBtZWFuKGFic19lcnJvcikpICU+JSBcbiAgc3ByZWFkKHNoYXBlLCBtZWFuX2Fic19lcnJvcilcbiAgXG50LnRlc3QoZXJyX2FyY19zcXVhcmUkYXJjLCBlcnJfYXJjX3NxdWFyZSRzcXVhcmUsIHBhaXJlZCA9IFRSVUUpICU+JSBcbiAgdGlkeShjb25mLmludCA9IFRSVUUpXG5gYGAifQ== -->
<pre class="r"><code>err_arc_square &lt;- 
  correll_scaled_error_df %&gt;% 
  filter(binned == &quot;discrete&quot;, vsup == &quot;no&quot;, shape != &quot;juxtaposed&quot; ) %&gt;% 
  select(-binned, -vsup) %&gt;% 
  group_by(workerId, shape) %&gt;% 
  summarize(mean_abs_error = mean(abs_error)) %&gt;% 
  spread(shape, mean_abs_error)
  
t.test(err_arc_square$arc, err_arc_square$square, paired = TRUE) %&gt;% 
  tidy(conf.int = TRUE)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6OCwibnJvdyI6MX0sInJkZiI6Ikg0c0lBQUFBQUFBQUEyMVNQVS9ETUJCMTA2Wk5nMXFRR0lDSkREQTJDd05zTUFBelFpQjFZVEN4MDFpa2RwUzRMU1AvaFYrQUJETUQvQUFrQmlZa1Jpb1dGZ1lHV3M1SlhCV0xHNUs3NS9mT3ZvL2ovZTZXMjNVUlFsVlVyVnVvYW9PTDdOT1R3ODRPUWpVTGdncXFvYWI2WHdKcEdSd0hJYXV0Z04yN1YyVnZCdEhtdUU4emNKYm13SlUreGR3VG9TY2o2aEVXaGpTbFBNaHBrMW0reisrZnpZTUhYdVN6cGthS2lpeklxQ0EvKzE1ME16M1Q0cjF0Vk5xL1lvdUU4K3I3MjhmVmw0LzM2MW0ycC9XdmpmRjR6VkMxampCTEtmRmtSOUpNR29kTk9SSit4Z2dseHAxT1NYQkF3L3BZVWkzSUpKWU1zS0FFR29rL3hQRmdkcDdnRkZvbmFhb1RCSUtIZml4R21wREhFZXRGSlZBSGRpUklHUzNnR0xRYzdoaFNZeWJOVkl4OFBaZVc2c2NWZktaZzV2Q0NHR2ZtOEZ5Q0pmWkQ5YmlpaVg4a0RaRklKamlJTExVZXRqbTIxQUFXQjF5OWhIU0NhTUF2MUo0aE56OHVyRlg2bFRuZk1UcHM2L29wN3pHdSsyZkgrSnpHWmRDR2l2T0MvU1JsWE9wS0FNMThLU1RXUERjUXNVYUtCWm44QWs5QW9Xa1ZBd0FBIn0= -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["estimate"],"name":[1],"type":["dbl"],"align":["right"]},{"label":["statistic"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["p.value"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["parameter"],"name":[4],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[5],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[6],"type":["dbl"],"align":["right"]},{"label":["method"],"name":[7],"type":["chr"],"align":["left"]},{"label":["alternative"],"name":[8],"type":["chr"],"align":["left"]}],"data":[{"1":"0.08541667","2":"1.061032","3":"0.2996903","4":"23","5":"-0.0811172","6":"0.2519505","7":"Paired t-test","8":"two.sided","_row":"mean of the differences"}],"options":{"columns":{"min":{},"max":[10],"total":[8]},"rows":{"min":[10],"max":[10],"total":[1]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
</div>
<div id="check-for-possible-fatigue-for-practice-effect" class="section level2">
<h2>Check for possible fatigue for practice effect</h2>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuZXJyb3JfYnlfdHJpYWwgPC0gXG4gIGNvcnJlbGxfc2NhbGVkX2Vycm9yX2RmICU+JSBcbiAgZmlsdGVyKGJpbm5lZCA9PSBcImRpc2NyZXRlXCIsIHNoYXBlID09IFwic3F1YXJlXCIsIHZzdXAgPT0gXCJub1wiKSAlPiVcbiAgc2VsZWN0KHdvcmtlcklkLCBpbmRleCwgYWJzX2Vycm9yKVxuXG5tX2NvcnJlbGwgPC0gbG1lcihhYnNfZXJyb3IgfiBpbmRleCArICgxfHdvcmtlcklkKSwgZGF0YSA9IGVycm9yX2J5X3RyaWFsKVxuXG5Bbm92YShtX2NvcnJlbGwsIHRlc3Quc3RhdGlzdGljID0gXCJGXCIpXG5gYGAifQ== -->
<pre class="r"><code>error_by_trial &lt;- 
  correll_scaled_error_df %&gt;% 
  filter(binned == &quot;discrete&quot;, shape == &quot;square&quot;, vsup == &quot;no&quot;) %&gt;%
  select(workerId, index, abs_error)

m_correll &lt;- lmer(abs_error ~ index + (1|workerId), data = error_by_trial)

Anova(m_correll, test.statistic = &quot;F&quot;)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiQW5hbHlzaXMgb2YgRGV2aWFuY2UgVGFibGUgKFR5cGUgSUkgV2FsZCBGIHRlc3RzIHdpdGggS2Vud2FyZC1Sb2dlciBkZilcblxuUmVzcG9uc2U6IGFic19lcnJvclxuICAgICAgICAgICBGIERmIERmLnJlcyBQcig+RilcbmluZGV4IDAuMTMwNSAgMSAxNzEuMjggMC43MTg0XG4ifQ== -->
<pre><code>Analysis of Deviance Table (Type II Wald F tests with Kenward-Roger df)

Response: abs_error
           F Df Df.res Pr(&gt;F)
index 0.1305  1 171.28 0.7184</code></pre>
<!-- rnb-output-end -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxudGlkeShtX2NvcnJlbGwsIGNvbmYuaW50ID0gVFJVRSlcbmBgYCJ9 -->
<pre class="r"><code>tidy(m_correll, conf.int = TRUE)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6OCwibnJvdyI6NH0sInJkZiI6Ikg0c0lBQUFBQUFBQUF3dHlpVERtaXVCaVlHQmdabUJtWTJKZ1pnVXlHVmhEUTl4MExSZ1lXSmlBSEVZR0ZnWk9FRjBCVkNRTVpIQUFzUUFRczBBbFdOTXlLMUpUc0hFNGloTHo0Z3NTaTRveCtEQVRHQmc0L3dNQm5JYXFLODh2eWs0dDhvU2JFNVJhbkpsU21waURaak8zaG1kZVNXcFJjbXBCaVNiTS9zeThsTlFLS0llL09DVStIbE1OV05nL3FUaTFxQ3l4SkRNL0R5akVCekxWL21GeGpoSzNzTWIrNE5zMzQ3NUh1TmsvdWpmaGJkUzhDL2F2MnVVa2IxanB3OVVkNno0MzgwNXByMzEyOFUvRC8xK3E2eitBQW8xOUVZeUdxWFBnT0xLNjIwVjk4LzdycXZmL3ZmTzdna3VkL2NtNTZqYzdqdi9iWDMvUC9sVncyem1jNnQ3VTkvbHUvaEpnWC9vaDJPcjZyVldZNmxBaWpEVXZNVGNWRnRRY1VFRzIxTFMwMU9RU21KTDBvdnpTQWlpSEJSaE11YkFRVHkwdXljeE5MRW1GOGptTFMxTDBVb3VLOG9zUUFzQ3dBeXBLaHVsSXpzOUwwOHZKTDRjcEFQTXpNdE16MEp6RldaUmZyZ2R6R2k4UU16VUFDV0RrLzBGM2YzSk9ZakhNL1RCQnJwVEVra1M5dENLZ2ZpRHZINW9XOXZ3Q1VJUUNOVEdCVWlvcm1tYkdJalFCL3RJOGtFdFNkSk16U3ZPeWRTMUJGb0NsSVlBWHltWkJZbk5BckdUNkR6V0tGUjZ3ZWVtWmViRHdZczFKVEVyTmdYTDRnRDRHZTFpdm9DZ3pEeGIyWEVEUllyMlMvSkpFbURxdTVQd2NtQWpZYnd6L0FGWi9NRHVnQXdBQSJ9 -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["effect"],"name":[1],"type":["chr"],"align":["left"]},{"label":["group"],"name":[2],"type":["chr"],"align":["left"]},{"label":["term"],"name":[3],"type":["chr"],"align":["left"]},{"label":["estimate"],"name":[4],"type":["dbl"],"align":["right"]},{"label":["std.error"],"name":[5],"type":["dbl"],"align":["right"]},{"label":["statistic"],"name":[6],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[7],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[8],"type":["dbl"],"align":["right"]}],"data":[{"1":"fixed","2":"NA","3":"(Intercept)","4":"0.545339648","5":"0.176141572","6":"3.0960303","7":"0.200108510","8":"0.890570785"},{"1":"fixed","2":"NA","3":"index","4":"-0.001212084","5":"0.003351199","6":"-0.3616867","7":"-0.007780313","8":"0.005356145"},{"1":"ran_pars","2":"workerId","3":"sd__(Intercept)","4":"0.589668716","5":"NA","6":"NA","7":"NA","8":"NA"},{"1":"ran_pars","2":"Residual","3":"sd__Observation","4":"0.828993845","5":"NA","6":"NA","7":"NA","8":"NA"}],"options":{"columns":{"min":{},"max":[10],"total":[8]},"rows":{"min":[10],"max":[10],"total":[4]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>The fatigue effect does not seem to be present within the scope of this study.</p>
</div>
<div id="duration" class="section level2">
<h2>Duration</h2>
<p>Per trial (seconds)</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9kZiAlPiUgXG4gIGZpbHRlcihiaW5uZWQgPT0gXCJkaXNjcmV0ZVwiLCBzaGFwZSA9PSBcInNxdWFyZVwiLCB2c3VwID09IFwibm9cIikgJT4lIFxuICBncm91cF9ieSh3b3JrZXJJZCkgJT4lIFxuICBzdW1tYXJpemUocnRfc2VjID0gbWVhbihydCkgLyAxMDAwKSAlPiUgXG4gIHB1bGwocnRfc2VjKSAlPiUgXG4gIHN1bW1hcnkoKVxuYGBgIn0= -->
<pre class="r"><code>correll_df %&gt;% 
  filter(binned == &quot;discrete&quot;, shape == &quot;square&quot;, vsup == &quot;no&quot;) %&gt;% 
  group_by(workerId) %&gt;% 
  summarize(rt_sec = mean(rt) / 1000) %&gt;% 
  pull(rt_sec) %&gt;% 
  summary()</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiICAgTWluLiAxc3QgUXUuICBNZWRpYW4gICAgTWVhbiAzcmQgUXUuICAgIE1heC4gXG4gMC40Nzg0ICA2LjgwODUgIDguNTI1OSAgOS4zNzIyIDEyLjg0MTAgMTguMjE3NSBcbiJ9 -->
<pre><code>   Min. 1st Qu.  Median    Mean 3rd Qu.    Max. 
 0.4784  6.8085  8.5259  9.3722 12.8410 18.2175 </code></pre>
<!-- rnb-output-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Per participant (minutes)</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY29ycmVsbF9kZiAlPiUgXG4gIGdyb3VwX2J5KHdvcmtlcklkKSAlPiUgXG4gIHN1bW1hcml6ZShydF9taW4gPSBzdW0ocnQpIC8gMTAwMCAvIDYwKSAlPiUgXG4gIHB1bGwocnRfbWluKSAlPiUgXG4gIHN1bW1hcnkoKVxuYGBgIn0= -->
<pre class="r"><code>correll_df %&gt;% 
  group_by(workerId) %&gt;% 
  summarize(rt_min = sum(rt) / 1000 / 60) %&gt;% 
  pull(rt_min) %&gt;% 
  summary()</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiICAgTWluLiAxc3QgUXUuICBNZWRpYW4gICAgTWVhbiAzcmQgUXUuICAgIE1heC4gXG4gIDAuNTA5ICAxMC4zNTQgIDEzLjUwMiAgMTUuNzg3ICAxOC40NzUgIDQ4LjU5NiBcbiJ9 -->
<pre><code>   Min. 1st Qu.  Median    Mean 3rd Qu.    Max. 
  0.509  10.354  13.502  15.787  18.475  48.596 </code></pre>
<!-- rnb-output-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
</div>
</div>
<div id="data-from-smart-et-al.-2020" class="section level1">
<h1>Data from Smart et al. (2020)</h1>
<p>The data is obtained from <a href="https://osf.io/5qwcg/" class="uri">https://osf.io/5qwcg/</a>. Specifically, we use the file <code>Empiricial Study/Data/processed_data.csv</code> (Version: 1). The meaning of data columns are inferred from the paper.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuc21hcnRfY29scyA8LSBjb2xzX29ubHkoXG4gIHVzZXJfaWQgPSBjb2xfZG91YmxlKCksXG4gIHZpc190eXBlID0gY29sX2NoYXJhY3RlcigpLCAgICAgIyBoZWF0bWFwLCBzY2F0dGVyLCBjaG9yb3BsZXRoXG4gIG1vZGVsX3R5cGUgPSBjb2xfY2hhcmFjdGVyKCksICAgIyBsaW5lYXIsIGJheWVzaWFuLCBrbWVhbnMsIGRlc2lnbmVyXG4gIHRhcmdldF92YWx1ZSA9IGNvbF9kb3VibGUoKSwgICAgIyAwLCAxLCAuLi4sIDhcbiAgc2VsZWN0ZWRfdmFsdWUgPSBjb2xfZG91YmxlKCksICAjIDAsIDEsIC4uLiwgOFxuICB0cmlhbF9udW1iZXIgPSBjb2xfZG91YmxlKCkpXG5cbnNtYXJ0X2RmIDwtIFxuICByZWFkX2NzdihcImRhdGEvU21hcnQyMDIwIC0gZGF0YS5jc3ZcIiwgXG4gICAgY29sX3R5cGVzID0gc21hcnRfY29scykgJT4lIFxuICBmaWx0ZXIobW9kZWxfdHlwZSAhPSBcImVuZ2FnZW1lbnRcIikgICMgcmVtb3ZlIHRoZSBjaGVjayB0cmlhbHNcbmBgYCJ9 -->
<pre class="r"><code>smart_cols &lt;- cols_only(
  user_id = col_double(),
  vis_type = col_character(),     # heatmap, scatter, choropleth
  model_type = col_character(),   # linear, bayesian, kmeans, designer
  target_value = col_double(),    # 0, 1, ..., 8
  selected_value = col_double(),  # 0, 1, ..., 8
  trial_number = col_double())

smart_df &lt;- 
  read_csv(&quot;data/Smart2020 - data.csv&quot;, 
    col_types = smart_cols) %&gt;% 
  filter(model_type != &quot;engagement&quot;)  # remove the check trials</code></pre>
<!-- rnb-source-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Reproducing Smart et al.’s analysis to verify the definition of <em>mean error</em>.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuc21hcnRfZGYgJT4lIFxuICBtdXRhdGUoZXJyb3IgPSBhYnModGFyZ2V0X3ZhbHVlIC0gc2VsZWN0ZWRfdmFsdWUpKSAlPiUgXG4gIGdyb3VwX2J5KG1vZGVsX3R5cGUpICU+JSBcbiAgc3VtbWFyaXplKG1lYW4gPSBtZWFuKGVycm9yKSlcbmBgYCJ9 -->
<pre class="r"><code>smart_df %&gt;% 
  mutate(error = abs(target_value - selected_value)) %&gt;% 
  group_by(model_type) %&gt;% 
  summarize(mean = mean(error))</code></pre>
<!-- rnb-source-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6MiwibnJvdyI6NH0sInJkZiI6Ikg0c0lBQUFBQUFBQUF3dHlpVERtaXVCaVlHQmdabUJtWTJKZ1pnVXlHVmhEUTl4MExSZ1lXSmlBSEVZR0ZnWk9FRjBCVkNRTVpJQUVCWUNZQlNyQmtaUlltVnFjbVpnSDQ2Y0FlZWw1cVVWUVBsdDJibXBpWGpHTWw1T1psNXBZQkdUeGdjeXdmN0N3ZHN1aDF1LzJqODdITlhuYlZ0bmZYLzd5VjkzOEZmWlBEclYrdTh3bGdlWUkxcnpFM05SaXFBT1lvSUpjdWZrcHFUbnhKWlVGcVZBUkZwQ05hRm81aS9MTDlXRGFlVUhhRzRERS8vLy8vNkRia1p5VFdBeXpBeWJJbFpKWWtxaVhWZ1RVRCtUOVE5UENubDlRa3BrUDlDTURFeWlFV05FME14YWhDUWlVNW9GY2txS2JuRkdhbDYxcmFBeXlBU3dQQWJ4UU5nc1Ntd2xpSjlOL3FGbXNzQUJOelVzSEJpbk04VG1KU2FrNVVBNGYwTXRnSCtzVkZHWG1sY0M4QWhRdDFpdkpMMG1FcWVOS3pzK0JpWUE5eC9BUEFCRnhXeXNaQWdBQSJ9 -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["model_type"],"name":[1],"type":["chr"],"align":["left"]},{"label":["mean"],"name":[2],"type":["dbl"],"align":["right"]}],"data":[{"1":"bayesian","2":"0.5197133"},{"1":"designer","2":"0.5878136"},{"1":"kmeans","2":"0.4946237"},{"1":"linear","2":"0.6487455"}],"options":{"columns":{"min":{},"max":[10],"total":[2]},"rows":{"min":[10],"max":[10],"total":[4]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<div id="the-fatigue-effect." class="section level2">
<h2>The Fatigue effect.</h2>
<p>Model the effect of the trial number (representing the fatigue effect) for he whole data set.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuIyBhZGQgdGhlIGRlcGVuZGVudCB2YXJpYWJsZVxuc21hcnRfd2l0aF9lcnJfZGYgPC0gXG4gIHNtYXJ0X2RmICU+JSBcbiAgbXV0YXRlKGVycm9yID0gYWJzKHRhcmdldF92YWx1ZSAtIHNlbGVjdGVkX3ZhbHVlKSlcbiAgXG4jIG1vZGVsbGluZyBhbmQgZXN0aW1hdGlvblxubW9kZWxfc21hcnQgPC0gZnVuY3Rpb24gKGRmLCBzaWxlbnQgPSBGQUxTRSkge1xuICBtX2ZhdGlndWUgPC0gbG1lcihlcnJvciB+ICgxfHVzZXJfaWQpICsgdHJpYWxfbnVtYmVyICsgbW9kZWxfdHlwZSArIHZpc190eXBlLCBcbiAgICAgICAgICAgICAgICAgICAgZGF0YSA9IGRmKVxuICBcbiAgYW5vdmFfcmVzdWx0IDwtIEFub3ZhKG1fZmF0aWd1ZSwgdGVzdC5zdGF0aXN0aWMgPSBcIkZcIilcbiAgXG4gIGNpX3RyaWFsIDwtIFxuICAgIHRpZHkobV9mYXRpZ3VlLCBjb25mLmludCA9IFRSVUUpICU+JSBcbiAgICBmaWx0ZXIodGVybSA9PSBcInRyaWFsX251bWJlclwiKSAlPiVcbiAgICBzZWxlY3QodGVybSwgZXN0aW1hdGUsIGNvbmYubG93LCBjb25mLmhpZ2gpXG4gIFxuICBpZiAoIXNpbGVudCkge1xuICAgIHByaW50KGFub3ZhX3Jlc3VsdClcbiAgICBwcmludChjaV90cmlhbClcbiAgfVxuICBcbiAgaW52aXNpYmxlKGxpc3QoYW5vdmEgPSBhbm92YV9yZXN1bHQsIHRyYWluaW5nID0gY2lfdHJpYWwpKVxufVxuXG5tb2RlbF9zbWFydChzbWFydF93aXRoX2Vycl9kZilcbmBgYCJ9 -->
<pre class="r"><code># add the dependent variable
smart_with_err_df &lt;- 
  smart_df %&gt;% 
  mutate(error = abs(target_value - selected_value))
  
# modelling and estimation
model_smart &lt;- function (df, silent = FALSE) {
  m_fatigue &lt;- lmer(error ~ (1|user_id) + trial_number + model_type + vis_type, 
                    data = df)
  
  anova_result &lt;- Anova(m_fatigue, test.statistic = &quot;F&quot;)
  
  ci_trial &lt;- 
    tidy(m_fatigue, conf.int = TRUE) %&gt;% 
    filter(term == &quot;trial_number&quot;) %&gt;%
    select(term, estimate, conf.low, conf.high)
  
  if (!silent) {
    print(anova_result)
    print(ci_trial)
  }
  
  invisible(list(anova = anova_result, training = ci_trial))
}

model_smart(smart_with_err_df)</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiQW5hbHlzaXMgb2YgRGV2aWFuY2UgVGFibGUgKFR5cGUgSUkgV2FsZCBGIHRlc3RzIHdpdGggS2Vud2FyZC1Sb2dlciBkZilcblxuUmVzcG9uc2U6IGVycm9yXG4gICAgICAgICAgICAgICAgICBGIERmIERmLnJlcyAgIFByKD5GKSAgIFxudHJpYWxfbnVtYmVyIDAuNDU3NSAgMSAxMDgwLjcgMC40OTg5NTcgICBcbm1vZGVsX3R5cGUgICAzLjA0OTIgIDMgMTA3OS4wIDAuMDI3ODIxICogXG52aXNfdHlwZSAgICAgNS43MDMxICAyIDEwNzkuMCAwLjAwMzQzNyAqKlxuLS0tXG5TaWduaWYuIGNvZGVzOiAgMCDigJgqKirigJkgMC4wMDEg4oCYKirigJkgMC4wMSDigJgq4oCZIDAuMDUg4oCYLuKAmSAwLjEg4oCYIOKAmSAxXG4ifQ== -->
<pre><code>Analysis of Deviance Table (Type II Wald F tests with Kenward-Roger df)

Response: error
                  F Df Df.res   Pr(&gt;F)   
trial_number 0.4575  1 1080.7 0.498957   
model_type   3.0492  3 1079.0 0.027821 * 
vis_type     5.7031  2 1079.0 0.003437 **
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1</code></pre>
<!-- rnb-output-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6NCwibnJvdyI6MX0sInJkZiI6Ikg0c0lBQUFBQUFBQUExMlF6MHJFTUJERzB6WmRiWEdYQlorakJWSEJteGNSdkhqd0QreE4wbTUyRzB5VEpVbGR3WXVlUGZvb2lsZGZ3SVBQb1Q3RDFtazNrU1dCdE45dkpqT1RMeGNuay8xMGtpS0VJaFFOUWhURklGRjhmWFdhSFNHRVE0QUFZWlIwLzNzNHRBc0N3eDV2SkhhTVlvVGZpS1l1cUFJZWRibVB5NitIMy9idS9aLzErU3MvZXpwMGZGeDhmdis4UEw5NVEySkJhcXJ0QUd5RDJGQlZXNzFOdFdFMU1kUnhLY1VzNTNKcE9lbTVZdlBLNjV3b3VjeGQ5eUhzOEJFK0xTei9DaVVuV25zZTB5a3hKSjhwcUFkYWVTVmJjbUdZRkZBVWRnOFVlOFdCOGdMalJuUTNtV1psMVlqYmJPK2dtOURuMTJ0b2RiQ2g4WHBtMk5wZXNlMDFvR0xPaEh1T21KT0NjZ3Nqc053N3poZUtDZU9zUUZUblJocml6cVdsNUM3U20wT3JQL29lZDQwWUFnQUEifQ== -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["term"],"name":[1],"type":["chr"],"align":["left"]},{"label":["estimate"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[4],"type":["dbl"],"align":["right"]}],"data":[{"1":"trial_number","2":"-0.001209374","3":"-0.004713727","4":"0.002294978"}],"options":{"columns":{"min":{},"max":[10],"total":[4]},"rows":{"min":[10],"max":[10],"total":[1]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Simulate pilot vs. main study by sampling from the data.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuY2hlY2tfdHJpYWxfZWZmZWN0IDwtIGZ1bmN0aW9uIChuX3BpbG90ID0gNSwgbl9zdHVkeSA9IDIyLCBzaWxlbnQgPSBGQUxTRSkgeyBcbiAgdXNlcl9pZF9hbGwgPC0gdW5pcXVlKHNtYXJ0X3dpdGhfZXJyX2RmJHVzZXJfaWQpXG4gIHVzZXJfaWRfcGlsb3QgPC0gc2FtcGxlKHVzZXJfaWRfYWxsLCA1KVxuICB1c2VyX2lkX3Rlc3QgPC0gc2FtcGxlKHNldGRpZmYodXNlcl9pZF9hbGwsIHVzZXJfaWRfcGlsb3QpLCAyMilcbiAgXG4gIHJfcGlsb3QgPC0gXG4gICAgc21hcnRfd2l0aF9lcnJfZGYgJT4lIFxuICAgIGZpbHRlcih1c2VyX2lkICVpbiUgdXNlcl9pZF9waWxvdCkgJT4lIFxuICAgIG1vZGVsX3NtYXJ0KHNpbGVudCA9IHNpbGVudCkgJT4lIFxuICAgIHN1cHByZXNzV2FybmluZ3MoKSAgIyBiZWNhdXNlIG9mIHRoZSBub3cgbnVtYmVyIG9mIGRhdGEgc2FtcGxlIHdpbGwgY2F1c2Ugc2luZ3VsYXJpdHlcbiAgXG4gIHJfdGVzdCA8LSBcbiAgc21hcnRfd2l0aF9lcnJfZGYgJT4lIFxuICAgIGZpbHRlcih1c2VyX2lkICVpbiUgdXNlcl9pZF90ZXN0KSAlPiUgXG4gICAgbW9kZWxfc21hcnQoc2lsZW50ID0gc2lsZW50KVxuICBcbiAgaW52aXNpYmxlKGxpc3QocGlsb3QgPSByX3BpbG90LCB0ZXN0ID0gcl90ZXN0KSlcbn1cblxuc2V0LnNlZWQoMTIzKVxuY2hlY2tfdHJpYWxfZWZmZWN0KClcbmBgYCJ9 -->
<pre class="r"><code>check_trial_effect &lt;- function (n_pilot = 5, n_study = 22, silent = FALSE) { 
  user_id_all &lt;- unique(smart_with_err_df$user_id)
  user_id_pilot &lt;- sample(user_id_all, 5)
  user_id_test &lt;- sample(setdiff(user_id_all, user_id_pilot), 22)
  
  r_pilot &lt;- 
    smart_with_err_df %&gt;% 
    filter(user_id %in% user_id_pilot) %&gt;% 
    model_smart(silent = silent) %&gt;% 
    suppressWarnings()  # because of the now number of data sample will cause singularity
  
  r_test &lt;- 
  smart_with_err_df %&gt;% 
    filter(user_id %in% user_id_test) %&gt;% 
    model_smart(silent = silent)
  
  invisible(list(pilot = r_pilot, test = r_test))
}

set.seed(123)
check_trial_effect()</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiQW5hbHlzaXMgb2YgRGV2aWFuY2UgVGFibGUgKFR5cGUgSUkgV2FsZCBGIHRlc3RzIHdpdGggS2Vud2FyZC1Sb2dlciBkZilcblxuUmVzcG9uc2U6IGVycm9yXG4gICAgICAgICAgICAgICAgICBGIERmIERmLnJlcyAgIFByKD5GKSAgIFxudHJpYWxfbnVtYmVyIDAuMTE0NCAgMSAgMTY5LjIgMC43MzU2NTIgICBcbm1vZGVsX3R5cGUgICA0LjIyMjUgIDMgIDE2OS4wIDAuMDA2NTcxICoqXG52aXNfdHlwZSAgICAgMS44NTM0ICAyICAxNjkuMCAwLjE1OTg3NiAgIFxuLS0tXG5TaWduaWYuIGNvZGVzOiAgMCDigJgqKirigJkgMC4wMDEg4oCYKirigJkgMC4wMSDigJgq4oCZIDAuMDUg4oCYLuKAmSAwLjEg4oCYIOKAmSAxXG4ifQ== -->
<pre><code>Analysis of Deviance Table (Type II Wald F tests with Kenward-Roger df)

Response: error
                  F Df Df.res   Pr(&gt;F)   
trial_number 0.1144  1  169.2 0.735652   
model_type   4.2225  3  169.0 0.006571 **
vis_type     1.8534  2  169.0 0.159876   
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1</code></pre>
<!-- rnb-output-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6NCwibnJvdyI6MX0sInJkZiI6Ikg0c0lBQUFBQUFBQUExMVF2VTdETUJDK0pFNGhFVzJSMkJuWW00V0ZqUVh4QUFoS04rU21ibVBoMkpYanFKRllrSGdLTmlZa1ZpUVdGbmdGSG9pV1MycWp5aWZaL3I0NzM4OTNWeGVUMDNTU0FrQUVVUytFS0VZSThjMzE1ZWdNZ0lSSUFpQ1F0RytEbjQ0UUVEeUhPNEVEb3prVmQ3SXVwMHdqSDdTeHI5dVQzKy9tK1BtZlA3ME8zNXIzSDhmUEh6NWY5TWQ0N0RXSkpTMVpaUnNRNnlTRzZkTGlmVllaWGxMREhNK1ZuR2RDclN4UE9sN3dSZUZWVHJSYVphNTZIMC80aU5jR3pSOGhGN1NxUEkzcGpCcWF6VFhtSTF0N0tYdHFhYmlTbUJTMkM0cTk1RUI3am1FdDIwbG1vN3lvNVgyN2FVaTc4TmI2RmdjN21HeGJoaHRiS3JhbGVrd3V1SFRiaUFXZE1tSEpBQlYzZ3JPbDV0STRKZWl0TXFNTWRmL1NYQW5uNmJUQitnL25pODBtRndJQUFBPT0ifQ== -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["term"],"name":[1],"type":["chr"],"align":["left"]},{"label":["estimate"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[4],"type":["dbl"],"align":["right"]}],"data":[{"1":"trial_number","2":"-0.001412151","3":"-0.00959408","4":"0.006769778"}],"options":{"columns":{"min":{},"max":[10],"total":[4]},"rows":{"min":[10],"max":[10],"total":[1]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-output-begin eyJkYXRhIjoiQW5hbHlzaXMgb2YgRGV2aWFuY2UgVGFibGUgKFR5cGUgSUkgV2FsZCBGIHRlc3RzIHdpdGggS2Vud2FyZC1Sb2dlciBkZilcblxuUmVzcG9uc2U6IGVycm9yXG4gICAgICAgICAgICAgICAgICBGIERmIERmLnJlcyAgIFByKD5GKSAgIFxudHJpYWxfbnVtYmVyIDAuMTA1NSAgMSA3NjQuODYgMC43NDUzNTkgICBcbm1vZGVsX3R5cGUgICAxLjc1NjAgIDMgNzY0LjAwIDAuMTU0MTUwICAgXG52aXNfdHlwZSAgICAgNS44MTQ2ICAyIDc2NC4wMCAwLjAwMzExNyAqKlxuLS0tXG5TaWduaWYuIGNvZGVzOiAgMCDigJgqKirigJkgMC4wMDEg4oCYKirigJkgMC4wMSDigJgq4oCZIDAuMDUg4oCYLuKAmSAwLjEg4oCYIOKAmSAxXG4ifQ== -->
<pre><code>Analysis of Deviance Table (Type II Wald F tests with Kenward-Roger df)

Response: error
                  F Df Df.res   Pr(&gt;F)   
trial_number 0.1055  1 764.86 0.745359   
model_type   1.7560  3 764.00 0.154150   
vis_type     5.8146  2 764.00 0.003117 **
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1</code></pre>
<!-- rnb-output-end -->
<!-- rnb-frame-begin eyJtZXRhZGF0YSI6eyJjbGFzc2VzIjpbInRibF9kZiIsInRibCIsImRhdGEuZnJhbWUiXSwibmNvbCI6NCwibnJvdyI6MX0sInJkZiI6Ikg0c0lBQUFBQUFBQUExMVF2VTdETUJCMkVydVFpQVlrSmw0QXNUUUxDeHNMS2p1aVVyZktUZDNHd3JFcjIxR1JrQkFQd3RUM1FHenNMTHdMUzhNbHRWSGxrMngvMzUzdjU3dUh1K2wxTnMwUVFnbEtCakZLQ0VCRUpvL2owUTFDT0FZU0lZelM3bjJHVCtjQU1KeXpnOENKMVp5S21XenFPZFBBOHk1Mk81NjgvMTdOZmp6L0ZCZXZiZjYxL1krYjdlWEg5OHQ5MElSSVdqUGpHbURueEpicDJ1RmpaaXl2cVdXZWwwb3VDNkUyanFjOXIvaXFDaXFuV20wS1gzMElKMzZEcXdVTFJ5Z0ZOU2JRbUMyb3BjVlNRejZ3WFpCeXBOYVdLd2xKY2JjZ0VpUkhPbkNjTnJLYlpERXFxMFkrZFp0R1dSL2UyOURoNkFEamZjdTRkYVdJS3pWZ2NzV2wzd1lSZE02RUl6a283Z1VYYTgybDlVckFhd3FyTFBYL3NsSUo3K20xb2QwZkdxM1ZLQmNDQUFBPSJ9 -->
<div data-pagedtable="false">
<script data-pagedtable-source type="application/json">
{"columns":[{"label":["term"],"name":[1],"type":["chr"],"align":["left"]},{"label":["estimate"],"name":[2],"type":["dbl"],"align":["right"]},{"label":["conf.low"],"name":[3],"type":["dbl"],"align":["right"]},{"label":["conf.high"],"name":[4],"type":["dbl"],"align":["right"]}],"data":[{"1":"trial_number","2":"0.0006815926","3":"-0.003430126","4":"0.004793311"}],"options":{"columns":{"min":{},"max":[10],"total":[4]},"rows":{"min":[10],"max":[10],"total":[1]},"pages":{}}}
  </script>
</div>
<!-- rnb-frame-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Resample several times to check the trend of the training effect that may result from different scenarios of the pilot- and real-studies.</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuc2V0LnNlZWQoMTIzKSAgICMgZm9yIHJlcHJvZHVjaWJpbGl0eVxubl9zYW1wbGVzIDwtIDEwMFxuXG50cmlhbF9lZmZlY3Rfc2FtcGxlcyA8LSBcbiAgMTpuX3NhbXBsZXMgJT4lIFxuICBtYXBfZGZyKGZ1bmN0aW9uKHNhbXBsZV9pZCkge1xuICAgIHJlc3VsdCA8LSBcbiAgICAgIGNoZWNrX3RyaWFsX2VmZmVjdChcbiAgICAgICAgbl9waWxvdCA9IDUsICAgICAgIyA1IHBhcnRpY2lwYW50cyBwZXIgcGlsb3Qgc3R1ZHlcbiAgICAgICAgbl9zdHVkeSA9IDIyLCAgICAgIyAyMiBwYXJ0aWNpcGFudHMgcGVyIG1haW4gc3R1ZHlcbiAgICAgICAgc2lsZW50ID0gVFJVRSlcbiAgICBcbiAgICB0cmlhbF9jaSA8LSBcbiAgICAgIGJpbmRfcm93cyhcbiAgICAgIHJlc3VsdCRwaWxvdCR0cmFpbmluZyAlPiUgbXV0YXRlKHNlc3Npb24gPSBcInBpbG90XCIpLFxuICAgICAgcmVzdWx0JHRlc3QkdHJhaW5pbmcgJT4lIG11dGF0ZShzZXNzaW9uID0gXCJ0ZXN0XCIpKSAlPiUgXG4gICAgICBtdXRhdGUoc2FtcGxlX2lkID0gc2FtcGxlX2lkKVxuICAgIFxuICAgIHBfdmFsdWVzIDwtIFxuICAgICAgYmluZF9yb3dzKFxuICAgICAgICBzdXBwcmVzc1dhcm5pbmdzKHRpZHkocmVzdWx0JHBpbG90JGFub3ZhKSkgJT4lIG11dGF0ZShzZXNzaW9uID0gXCJwaWxvdFwiKSwgICAgICMgc3VwcHJlc3NXYXJuaW5ncyB0aGF0IGNvbHVtbmcgRGYucmVzIGlzIHVua29ud25cbiAgICAgICAgc3VwcHJlc3NXYXJuaW5ncyh0aWR5KHJlc3VsdCR0ZXN0JGFub3ZhKSkgJT4lIG11dGF0ZShzZXNzaW9uID0gXCJ0ZXN0XCIpKSAlPiUgXG4gICAgICBzZWxlY3Qoc2Vzc2lvbiwgdGVybSwgcC52YWx1ZSkgJT4lIFxuICAgICAgc3ByZWFkKHRlcm0sIHAudmFsdWUpICU+JSBcbiAgICAgIHJlbmFtZV9hdCggMjo0LCBmdW5jdGlvbihuKSB7IHN0cl9jKFwicC5cIiwgbil9KVxuICAgIFxuICAgIGlubmVyX2pvaW4odHJpYWxfY2ksIHBfdmFsdWVzLCBieSA9IFwic2Vzc2lvblwiKVxuICB9KVxuYGBgIn0= -->
<pre class="r"><code>set.seed(123)   # for reproducibility
n_samples &lt;- 100

trial_effect_samples &lt;- 
  1:n_samples %&gt;% 
  map_dfr(function(sample_id) {
    result &lt;- 
      check_trial_effect(
        n_pilot = 5,      # 5 participants per pilot study
        n_study = 22,     # 22 participants per main study
        silent = TRUE)
    
    trial_ci &lt;- 
      bind_rows(
      result$pilot$training %&gt;% mutate(session = &quot;pilot&quot;),
      result$test$training %&gt;% mutate(session = &quot;test&quot;)) %&gt;% 
      mutate(sample_id = sample_id)
    
    p_values &lt;- 
      bind_rows(
        suppressWarnings(tidy(result$pilot$anova)) %&gt;% mutate(session = &quot;pilot&quot;),     # suppressWarnings that columng Df.res is unkonwn
        suppressWarnings(tidy(result$test$anova)) %&gt;% mutate(session = &quot;test&quot;)) %&gt;% 
      select(session, term, p.value) %&gt;% 
      spread(term, p.value) %&gt;% 
      rename_at( 2:4, function(n) { str_c(&quot;p.&quot;, n)})
    
    inner_join(trial_ci, p_values, by = &quot;session&quot;)
  })</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin eyJkYXRhIjoiYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuYm91bmRhcnkgKHNpbmd1bGFyKSBmaXQ6IHNlZSA/aXNTaW5ndWxhclxuIn0= -->
<pre><code>boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular
boundary (singular) fit: see ?isSingular</code></pre>
<!-- rnb-output-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxudHJpYWxfZWZmZWN0X3NhbXBsZXMgJT4lIFxuICBnZ3Bsb3QoYWVzKHggPSBzYW1wbGVfaWQsIHkgPSBlc3RpbWF0ZSwgeW1pbiA9IGNvbmYubG93LCB5bWF4ID0gY29uZi5oaWdoLCBjb2xvciA9IHNlc3Npb24pKSArXG4gIGdlb21fcG9pbnRyYW5nZSgpICtcbiAgZ2VvbV9saW5lKClcblxuYGBgIn0= -->
<pre class="r"><code>trial_effect_samples %&gt;% 
  ggplot(aes(x = sample_id, y = estimate, ymin = conf.low, ymax = conf.high, color = session)) +
  geom_pointrange() +
  geom_line()
</code></pre>
<!-- rnb-source-end -->
<!-- rnb-plot-begin eyJjb25kaXRpb25zIjpbXSwiaGVpZ2h0Ijo0MzIuNjMyOSwic2l6ZV9iZWhhdmlvciI6MCwid2lkdGgiOjcwMH0= -->
<p><img src="data:image/png;base64,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" /></p>
<!-- rnb-plot-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>Only a few pilot samples seems yield the the fatigue effect more than 0.01 (or praactice effect less than -0.01)</p>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxudHJpYWxfZWZmZWN0X3NhbXBsZXMgJT4lIFxuICBmaWx0ZXIoc2Vzc2lvbiA9PSBcInRlc3RcIikgJT4lIFxuICBzZWxlY3Qoc2FtcGxlX2lkLCBzdGFydHNfd2l0aChcInAuXCIpKSAlPiUgXG4gIGdhdGhlcihpdiwgcF92YWx1ZSwgc3RhcnRzX3dpdGgoXCJwLlwiKSkgJT4lIFxuICBtdXRhdGUoaXYgPSBzdHJfc3ViKGl2LCAzKSkgJT4lICAgICAgICAgICAgICAgICAgICMgcmVtb3ZlIHByZWZpeCBcInAuXCJcbiAgZ2dwbG90KGFlcyh4ID0gcF92YWx1ZSkpICtcbiAgZ2VvbV9oaXN0b2dyYW0oYmlud2lkdGggPSAwLjAxKSArXG4gIGdlb21fZGVuc2l0eSgpICtcbiAgZmFjZXRfZ3JpZChpdn4uKSArXG4gIGNvb3JkX2NhcnRlc2lhbih4bGltID0gYygwLDEpKVxuYGBgIn0= -->
<pre class="r"><code>trial_effect_samples %&gt;% 
  filter(session == &quot;test&quot;) %&gt;% 
  select(sample_id, starts_with(&quot;p.&quot;)) %&gt;% 
  gather(iv, p_value, starts_with(&quot;p.&quot;)) %&gt;% 
  mutate(iv = str_sub(iv, 3)) %&gt;%                   # remove prefix &quot;p.&quot;
  ggplot(aes(x = p_value)) +
  geom_histogram(binwidth = 0.01) +
  geom_density() +
  facet_grid(iv~.) +
  coord_cartesian(xlim = c(0,1))</code></pre>
<!-- rnb-source-end -->
<!-- rnb-plot-begin eyJjb25kaXRpb25zIjpbXSwiaGVpZ2h0Ijo0MzIuNjMyOSwic2l6ZV9iZWhhdmlvciI6MCwid2lkdGgiOjcwMH0= -->
<p><img src="data:image/png;base64,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" /></p>
<!-- rnb-plot-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<p>The distribution of p-values from simulated studies with 22 participants per study shows the results consistent with Smart et al.’s study. That is the effect of model type and the visualization type are statistically signficant.</p>
</div>
</div>
<div id="session-info" class="section level1">
<h1>Session info</h1>
<!-- rnb-text-end -->
<!-- rnb-chunk-begin -->
<!-- rnb-source-begin eyJkYXRhIjoiYGBgclxuc2Vzc2lvbkluZm8oKVxuYGBgIn0= -->
<pre class="r"><code>sessionInfo()</code></pre>
<!-- rnb-source-end -->
<!-- rnb-output-begin 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 -->
<pre><code>R version 3.6.2 (2019-12-12)
Platform: x86_64-apple-darwin15.6.0 (64-bit)
Running under: macOS Catalina 10.15.6

Matrix products: default
BLAS:   /System/Library/Frameworks/Accelerate.framework/Versions/A/Frameworks/vecLib.framework/Versions/A/libBLAS.dylib
LAPACK: /Library/Frameworks/R.framework/Versions/3.6/Resources/lib/libRlapack.dylib

locale:
[1] en_US.UTF-8/en_US.UTF-8/en_US.UTF-8/C/en_US.UTF-8/en_US.UTF-8

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

other attached packages:
 [1] yardstick_0.0.7  workflows_0.1.2  tune_0.1.1       rsample_0.0.7    recipes_0.1.13  
 [6] parsnip_0.1.2    modeldata_0.0.2  infer_0.5.3      dials_0.0.8      scales_1.1.0    
[11] broom_0.7.0      tidymodels_0.1.1 forcats_0.5.0    stringr_1.4.0    dplyr_1.0.0     
[16] purrr_0.3.4      readr_1.3.1      tidyr_1.1.0      tibble_3.0.3     ggplot2_3.3.2   
[21] tidyverse_1.3.0 

loaded via a namespace (and not attached):
 [1] minqa_1.2.4        colorspace_1.4-1   ellipsis_0.3.0     class_7.3-15      
 [5] rio_0.5.16         fs_1.3.1           rstudioapi_0.11    farver_2.0.1      
 [9] listenv_0.7.0      furrr_0.1.0        prodlim_2019.11.13 fansi_0.4.0       
[13] lubridate_1.7.9    xml2_1.3.2         codetools_0.2-16   splines_3.6.2     
[17] knitr_1.26         jsonlite_1.7.0     nloptr_1.2.1       pROC_1.16.2       
[21] pbkrtest_0.4-7     packrat_0.5.0      dbplyr_1.4.4       broom.mixed_0.2.6 
[25] compiler_3.6.2     httr_1.4.2         backports_1.1.5    assertthat_0.2.1  
[29] Matrix_1.2-18      cli_2.0.2          tools_3.6.2        coda_0.19-3       
[33] gtable_0.3.0       glue_1.4.1         reshape2_1.4.3     gmodels_2.18.1    
[37] Rcpp_1.0.3         carData_3.0-3      cellranger_1.1.0   DiceDesign_1.8-1  
[41] vctrs_0.3.1        gdata_2.18.0       nlme_3.1-142       iterators_1.0.12  
[45] timeDate_3043.102  gower_0.2.2        xfun_0.11          globals_0.12.4    
[49] lme4_1.1-21        openxlsx_4.1.4     rvest_0.3.6        lifecycle_0.2.0   
[53] gtools_3.8.1       future_1.15.1      MASS_7.3-51.4      ipred_0.9-9       
[57] hms_0.5.3          parallel_3.6.2     TMB_1.7.16         curl_4.2          
[61] rpart_4.1-15       stringi_1.4.3      foreach_1.5.0      lhs_1.0.2         
[65] boot_1.3-23        zip_2.0.4          lava_1.6.7         rlang_0.4.7       
[69] pkgconfig_2.0.3    lattice_0.20-38    labeling_0.3       import_1.1.0      
[73] tidyselect_1.1.0   plyr_1.8.4         magrittr_1.5       R6_2.4.1          
[77] generics_0.0.2     DBI_1.0.0          pillar_1.4.6       haven_2.3.1       
[81] foreign_0.8-72     withr_2.1.2        survival_3.1-8     abind_1.4-5       
[85] nnet_7.3-12        modelr_0.1.8       crayon_1.3.4       car_3.0-5         
[89] grid_3.6.2         readxl_1.3.1       data.table_1.12.6  blob_1.2.1        
[93] reprex_0.3.0       digest_0.6.23      GPfit_1.0-8        munsell_0.5.0     </code></pre>
<!-- rnb-output-end -->
<!-- rnb-chunk-end -->
<!-- rnb-text-begin -->
<!-- rnb-text-end -->
</div>

<div id="rmd-source-code">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</div>



</div>

<script>

// add bootstrap table styles to pandoc tables
function bootstrapStylePandocTables() {
  $('tr.header').parent('thead').parent('table').addClass('table table-condensed');
}
$(document).ready(function () {
  bootstrapStylePandocTables();
});

$(document).ready(function () {
  $('.knitsql-table').addClass('kable-table');
  var container = $('.kable-table');
  container.each(function() {

    // move the caption out of the table
    var table = $(this).children('table');
    var caption = table.children('caption').detach();
    caption.insertBefore($(this)).css('display', 'inherit');
  });
});

</script>

<!-- tabsets -->

<script>
$(document).ready(function () {
  window.buildTabsets("TOC");
});

$(document).ready(function () {
  $('.tabset-dropdown > .nav-tabs > li').click(function () {
    $(this).parent().toggleClass('nav-tabs-open')
  });
});
</script>

<!-- code folding -->
<script>
$(document).ready(function () {
  window.initializeSourceEmbed("Analysis.Rmd");
  window.initializeCodeFolding("show" === "show");
});
</script>


<!-- dynamically load mathjax for compatibility with self-contained -->
<script>
  (function () {
    var script = document.createElement("script");
    script.type = "text/javascript";
    script.src  = "https://mathjax.rstudio.com/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML";
    document.getElementsByTagName("head")[0].appendChild(script);
  })();
</script>

</body>
</html>


==> anc/S2-Analysis-of-Correll-et-al-2018-and-Smart-et-al-2020/Data.Rproj <==
Version: 1.0

RestoreWorkspace: Default
SaveWorkspace: Default
AlwaysSaveHistory: Default

EnableCodeIndexing: Yes
UseSpacesForTab: Yes
NumSpacesForTab: 2
Encoding: UTF-8

RnwWeave: Sweave
LaTeX: pdfLaTeX


==> anc/S2-Analysis-of-Correll-et-al-2018-and-Smart-et-al-2020/data/Correll2018-data.csv <==
workerId,task,index,rt,v,u,binned,shape,vsup,qV,qU,vError,uError,error,correct,condition
1,One,1,18089,0.7,0.1,continuous,juxtaposed,no,0.7,0.4,0,-0.3,-0.3,0,continuousjuxtaposed
1,One,2,11754,0.2,0.1,discrete,square,no,0.4,0.4,-0.2,-0.3,-0.5,0,discretesquare
1,One,3,8327,0.2,0.1,discrete,square,yes,0.7,0.4,-0.5,-0.3,-0.8,0,vsupdiscretesquare
1,One,4,10606,0.4,0.8,discrete,square,yes,0.3,0.6,0.1,0.2,0.3,0,vsupdiscretesquare
1,One,5,11135,0.3,0.6,continuous,square,no,0.7,0.4,-0.4,0.2,-0.2,0,continuoussquare
1,One,6,9698,0.8,0.4,continuous,square,no,0.8,0.4,0,0,0,1,continuoussquare
1,One,7,8776,0.4,0.8,discrete,arc,yes,0.7,0.1,-0.3,0.7,0.4,0,vsupdiscretearc
1,One,13,3146,0.45,0.1,discrete,arc,yes,0.4,0.4,0.05,-0.3,-0.25,0,vsupdiscretearc
1,One,10,3396,0.1,0.4,continuous,arc,no,0.7,0.4,-0.6,0,-0.6,0,continuousarc
1,One,11,1808,0.2,0.1,continuous,arc,no,0.45,0.1,-0.25,0,-0.25,0,continuousarc
1,One,9,2260,0.7,0.1,discrete,arc,no,0.1,0.4,0.6,-0.3,0.3,0,discretearc
1,One,17,1968,0.4,0.8,discrete,arc,no,0.7,0.1,-0.3,0.7,0.4,0,discretearc
1,One,8,4113,0.7,0.4,discrete,square,no,0.2,0.1,0.5,0.3,0.8,0,discretesquare
1,One,19,2661,0.7,0.1,discrete,square,yes,0.1,0.4,0.6,-0.3,0.3,0,vsupdiscretesquare
1,One,18,4142,0.95,0.1,discrete,juxtaposed,no,0.3,0.6,0.65,-0.5,0.15,0,discretejuxtaposed
1,One,12,2803,0.7,0.1,discrete,square,no,0.3,0.6,0.4,-0.5,-0.1,0,discretesquare
1,One,21,1765,0.4,0.4,discrete,square,no,0.7,0.4,-0.3,0,-0.3,0,discretesquare
1,One,20,1999,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
1,One,15,2324,0.7,0.1,discrete,square,yes,0.95,0.1,-0.25,0,-0.25,0,vsupdiscretesquare
1,One,16,3502,0.1,0.4,discrete,juxtaposed,no,0.4,0.8,-0.3,-0.4,-0.7,0,discretejuxtaposed
1,One,26,1837,0.3,0.6,discrete,arc,yes,0.8,0.6,-0.5,0,-0.5,0,vsupdiscretearc
1,One,25,4033,0.45,0.1,discrete,square,no,0.3,0.6,0.15,-0.5,-0.35,0,discretesquare
1,One,28,3451,0.2,0.1,discrete,juxtaposed,no,0.7,0.1,-0.5,0,-0.5,0,discretejuxtaposed
1,One,27,2138,0.95,0.1,continuous,square,no,0.8,0.6,0.15,-0.5,-0.35,0,continuoussquare
1,One,23,2495,0.2,0.1,continuous,square,no,0.1,0.4,0.1,-0.3,-0.2,0,continuoussquare
1,One,14,21411,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
1,One,29,1842,0.1,0.4,discrete,square,yes,0.95,0.1,-0.85,0.3,-0.55,0,vsupdiscretesquare
1,One,30,1708,0.8,0.6,continuous,arc,no,0.8,0.6,0,0,0,1,continuousarc
1,One,24,1614,0.45,0.1,continuous,arc,no,0.2,0.1,0.25,0,0.25,0,continuousarc
1,One,22,168,0.4,0.4,continuous,arc,no,0.8,0.4,-0.4,0,-0.4,0,continuousarc
1,One,32,2142,0.2,0.1,continuous,juxtaposed,no,0.45,0.1,-0.25,0,-0.25,0,continuousjuxtaposed
1,One,31,2055,0.3,0.6,discrete,arc,no,0.1,0.4,0.2,0.2,0.4,0,discretearc
1,One,38,2541,0.1,0.4,continuous,arc,no,0.95,0.1,-0.85,0.3,-0.55,0,continuousarc
1,One,35,1980,0.1,0.4,discrete,square,yes,0.4,0.8,-0.3,-0.4,-0.7,0,vsupdiscretesquare
1,One,40,2483,0.1,0.4,discrete,juxtaposed,no,0.7,0.4,-0.6,0,-0.6,0,discretejuxtaposed
1,One,36,2461,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
1,One,33,2247,0.8,0.4,discrete,square,no,0.8,0.6,0,-0.2,-0.2,0,discretesquare
1,One,34,2154,0.8,0.6,continuous,arc,no,0.4,0.8,0.4,-0.2,0.2,0,continuousarc
1,One,42,2767,0.8,0.4,discrete,arc,no,0.45,0.1,0.35,0.3,0.65,0,discretearc
1,One,45,1957,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
1,One,44,2044,0.95,0.1,discrete,square,yes,0.7,0.1,0.25,0,0.25,0,vsupdiscretesquare
1,One,43,3450,0.4,0.4,discrete,juxtaposed,no,0.1,0.4,0.3,0,0.3,0,discretejuxtaposed
1,One,47,1978,0.4,0.8,discrete,arc,yes,0.8,0.4,-0.4,0.4,0,1,vsupdiscretearc
1,One,48,2405,0.4,0.4,continuous,square,no,0.3,0.6,0.1,-0.2,-0.1,0,continuoussquare
1,One,49,2009,0.4,0.8,discrete,square,no,0.8,0.6,-0.4,0.2,-0.2,0,discretesquare
1,One,50,1599,0.4,0.4,discrete,arc,yes,0.8,0.4,-0.4,0,-0.4,0,vsupdiscretearc
1,One,41,2574,0.1,0.4,discrete,arc,yes,0.4,0.8,-0.3,-0.4,-0.7,0,vsupdiscretearc
1,One,53,2269,0.45,0.1,discrete,juxtaposed,no,0.4,0.8,0.05,-0.7,-0.65,0,discretejuxtaposed
1,One,46,1784,0.3,0.6,continuous,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,continuoussquare
1,One,51,1583,0.7,0.4,continuous,square,no,0.8,0.6,-0.1,-0.2,-0.3,0,continuoussquare
1,One,52,2006,0.95,0.1,continuous,juxtaposed,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousjuxtaposed
1,One,55,2321,0.3,0.6,continuous,juxtaposed,no,0.4,0.4,-0.1,0.2,0.1,0,continuousjuxtaposed
1,One,58,2907,0.4,0.8,discrete,arc,yes,0.8,0.6,-0.4,0.2,-0.2,0,vsupdiscretearc
1,One,54,1239,0.7,0.4,continuous,juxtaposed,no,0.95,0.1,-0.25,0.3,0.05,0,continuousjuxtaposed
1,One,56,1511,0.3,0.6,discrete,arc,yes,0.45,0.1,-0.15,0.5,0.35,0,vsupdiscretearc
1,One,57,1822,0.95,0.1,continuous,juxtaposed,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousjuxtaposed
1,One,39,1566,0.4,0.4,continuous,square,no,0.8,0.4,-0.4,0,-0.4,0,continuoussquare
1,One,60,1425,0.7,0.4,continuous,juxtaposed,no,0.95,0.1,-0.25,0.3,0.05,0,continuousjuxtaposed
1,One,59,2405,0.7,0.1,discrete,arc,no,0.3,0.6,0.4,-0.5,-0.1,0,discretearc
2,One,1,136662,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
1,One,37,3675,0.8,0.4,discrete,juxtaposed,no,0.7,0.1,0.1,0.3,0.4,0,discretejuxtaposed
1,One,62,1376,0.95,0.1,discrete,arc,no,0.4,0.4,0.55,-0.3,0.25,0,discretearc
1,One,64,1199,0.8,0.6,continuous,arc,no,0.95,0.1,-0.15,0.5,0.35,0,continuousarc
2,One,5,94680,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
1,One,63,2671,0.95,0.1,discrete,square,no,0.8,0.6,0.15,-0.5,-0.35,0,discretesquare
2,One,6,35483,0.7,0.4,discrete,square,yes,0.8,0.4,-0.1,0,-0.1,0,vsupdiscretesquare
2,One,8,33983,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
2,One,9,22152,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
2,One,3,34625,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
1,One,61,1991,0.4,0.8,discrete,square,yes,0.4,0.4,0,0.4,0.4,0,vsupdiscretesquare
2,One,12,38546,0.95,0.1,continuous,arc,no,0.4,0.4,0.55,-0.3,0.25,0,continuousarc
2,One,7,21510,0.45,0.1,discrete,arc,yes,0.4,0.8,0.05,-0.7,-0.65,0,vsupdiscretearc
2,One,4,23623,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
2,One,13,29843,0.7,0.4,discrete,square,no,0.7,0.1,0,0.3,0.3,0,discretesquare
2,One,10,24798,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
2,One,11,25636,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
2,One,18,21708,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
2,One,17,20135,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
2,One,19,20703,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
2,One,14,24308,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
2,One,21,26160,0.7,0.4,continuous,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,continuousjuxtaposed
2,One,16,26391,0.45,0.1,continuous,square,no,0.4,0.8,0.05,-0.7,-0.65,0,continuoussquare
2,One,24,20296,0.7,0.1,discrete,arc,yes,0.8,0.6,-0.1,-0.5,-0.6,0,vsupdiscretearc
2,One,23,47435,0.2,0.1,continuous,square,no,0.3,0.6,-0.1,-0.5,-0.6,0,continuoussquare
2,One,2,33276,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
2,One,22,21718,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
2,One,27,40319,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
2,One,29,14300,0.45,0.1,discrete,arc,no,0.4,0.8,0.05,-0.7,-0.65,0,discretearc
2,One,30,24796,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
2,One,26,16737,0.45,0.1,discrete,square,no,0.4,0.8,0.05,-0.7,-0.65,0,discretesquare
2,One,28,23480,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
2,One,32,11586,0.45,0.1,continuous,square,no,0.4,0.4,0.05,-0.3,-0.25,0,continuoussquare
2,One,20,17056,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
2,One,31,14431,0.95,0.1,continuous,arc,no,0.8,0.4,0.15,-0.3,-0.15,0,continuousarc
2,One,34,14235,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
2,One,37,12084,0.95,0.1,discrete,arc,no,0.8,0.4,0.15,-0.3,-0.15,0,discretearc
2,One,36,10566,0.95,0.1,discrete,square,no,0.8,0.6,0.15,-0.5,-0.35,0,discretesquare
2,One,15,51903,0.4,0.4,continuous,arc,no,0.4,0.8,0,-0.4,-0.4,0,continuousarc
2,One,25,9688,0.45,0.1,discrete,square,no,0.4,0.4,0.05,-0.3,-0.25,0,discretesquare
2,One,39,31313,0.7,0.4,discrete,arc,no,0.7,0.1,0,0.3,0.3,0,discretearc
2,One,40,35941,0.95,0.1,continuous,arc,no,0.4,0.4,0.55,-0.3,0.25,0,continuousarc
2,One,38,21149,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
2,One,42,13635,0.45,0.1,discrete,square,no,0.4,0.8,0.05,-0.7,-0.65,0,discretesquare
2,One,41,26929,0.95,0.1,continuous,square,no,0.8,0.6,0.15,-0.5,-0.35,0,continuoussquare
2,One,33,18513,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
2,One,46,16012,0.7,0.1,discrete,arc,yes,0.8,0.6,-0.1,-0.5,-0.6,0,vsupdiscretearc
2,One,47,10401,0.7,0.1,continuous,arc,no,0.7,0.4,0,-0.3,-0.3,0,continuousarc
2,One,44,32295,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
2,One,35,9660,0.45,0.1,discrete,square,no,0.4,0.4,0.05,-0.3,-0.25,0,discretesquare
2,One,45,18466,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
2,One,43,26116,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
2,One,50,33668,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
2,One,53,17010,0.45,0.1,discrete,arc,yes,0.3,0.6,0.15,-0.5,-0.35,0,vsupdiscretearc
2,One,52,14040,0.7,0.4,continuous,square,no,0.7,0.1,0,0.3,0.3,0,continuoussquare
2,One,49,8895,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
2,One,54,6546,0.2,0.1,discrete,square,no,0.1,0.4,0.1,-0.3,-0.2,0,discretesquare
2,One,55,16668,0.45,0.1,discrete,square,yes,0.4,0.4,0.05,-0.3,-0.25,0,vsupdiscretesquare
2,One,59,11703,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
2,One,56,21775,0.2,0.1,continuous,arc,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousarc
2,One,60,11067,0.1,0.4,discrete,arc,yes,0.2,0.1,-0.1,0.3,0.2,0,vsupdiscretearc
2,One,51,16911,0.7,0.1,discrete,square,yes,0.8,0.6,-0.1,-0.5,-0.6,0,vsupdiscretesquare
2,One,61,6828,0.45,0.1,discrete,arc,no,0.4,0.4,0.05,-0.3,-0.25,0,discretearc
2,One,63,9977,0.45,0.1,continuous,arc,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousarc
2,One,64,15710,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
2,One,57,26299,0.45,0.1,discrete,square,yes,0.7,0.1,-0.25,0,-0.25,0,vsupdiscretesquare
2,One,58,9901,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
3,One,3,5751,0.1,0.4,continuous,juxtaposed,no,0.2,0.1,-0.1,0.3,0.2,0,continuousjuxtaposed
2,One,62,14382,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
2,One,48,17418,0.7,0.4,continuous,square,no,0.4,0.4,0.3,0,0.3,0,continuoussquare
3,One,4,7155,0.8,0.4,discrete,arc,yes,0.7,0.4,0.1,0,0.1,0,vsupdiscretearc
3,One,2,9083,0.2,0.1,continuous,square,no,0.1,0.4,0.1,-0.3,-0.2,0,continuoussquare
3,One,5,40813,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
3,One,9,7350,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
3,One,8,10604,0.4,0.8,discrete,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,discretejuxtaposed
3,One,12,14023,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
3,One,13,7383,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
3,One,14,6013,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
3,One,10,11324,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
3,One,6,13647,0.7,0.4,continuous,juxtaposed,no,0.7,0.1,0,0.3,0.3,0,continuousjuxtaposed
3,One,7,8771,0.7,0.4,continuous,arc,no,0.45,0.1,0.25,0.3,0.55,0,continuousarc
3,One,18,15564,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
3,One,17,203,0.1,0.4,continuous,square,no,0.7,0.1,-0.6,0.3,-0.3,0,continuoussquare
3,One,16,20792,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
3,One,19,5777,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
3,One,21,15292,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
3,One,20,3576,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
3,One,11,7322,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
3,One,23,6079,0.3,0.6,continuous,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,continuousarc
3,One,1,8239,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
3,One,22,7679,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
3,One,15,10046,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
3,One,29,7212,0.7,0.1,continuous,square,no,0.8,0.4,-0.1,-0.3,-0.4,0,continuoussquare
3,One,27,13325,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
3,One,24,5561,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
3,One,25,7725,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
3,One,33,201,0.1,0.4,discrete,arc,yes,0.4,0.8,-0.3,-0.4,-0.7,0,vsupdiscretearc
3,One,28,5486,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
3,One,34,6964,0.7,0.1,continuous,arc,no,0.4,0.4,0.3,-0.3,-1.11E-16,0,continuousarc
3,One,32,7824,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
3,One,37,8988,0.4,0.8,discrete,arc,yes,0.4,0.8,0,0,0,1,vsupdiscretearc
3,One,26,3905,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
3,One,39,6621,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
3,One,40,5774,0.3,0.6,discrete,square,yes,0.4,0.4,-0.1,0.2,0.1,0,vsupdiscretesquare
3,One,35,6026,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
3,One,31,7709,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
3,One,41,5939,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
3,One,30,5174,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
3,One,36,8312,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
3,One,43,4850,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
3,One,45,4453,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
3,One,46,15781,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
3,One,48,14361,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
3,One,49,10502,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
3,One,50,3980,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
3,One,52,266,0.8,0.4,continuous,arc,no,0.95,0.1,-0.15,0.3,0.15,0,continuousarc
3,One,42,4455,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
3,One,38,3757,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
3,One,47,14360,0.45,0.1,continuous,juxtaposed,no,0.2,0.1,0.25,0,0.25,0,continuousjuxtaposed
3,One,44,18573,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
3,One,51,5052,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
3,One,58,240,0.1,0.4,continuous,square,no,0.3,0.6,-0.2,-0.2,-0.4,0,continuoussquare
3,One,55,4003,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
3,One,53,4759,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
3,One,56,10482,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
3,One,61,8253,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
3,One,62,4211,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
3,One,59,5707,0.4,0.8,discrete,arc,yes,0.4,0.8,0,0,0,1,vsupdiscretearc
3,One,57,6038,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
3,One,60,5329,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
3,One,54,3167,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
4,One,1,2669,0.3,0.6,discrete,arc,yes,0.2,0.1,0.1,0.5,0.6,0,vsupdiscretearc
3,One,64,35952,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
4,One,4,10,0.4,0.4,continuous,square,no,0.2,0.1,0.2,0.3,0.5,0,continuoussquare
4,One,5,759,0.4,0.8,continuous,juxtaposed,no,0.8,0.6,-0.4,0.2,-0.2,0,continuousjuxtaposed
4,One,2,888,0.95,0.1,discrete,juxtaposed,no,0.4,0.4,0.55,-0.3,0.25,0,discretejuxtaposed
4,One,8,571,0.8,0.6,continuous,juxtaposed,no,0.4,0.4,0.4,0.2,0.6,0,continuousjuxtaposed
4,One,6,2565,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
4,One,10,608,0.2,0.1,discrete,arc,no,0.45,0.1,-0.25,0,-0.25,0,discretearc
4,One,12,546,0.7,0.1,discrete,juxtaposed,no,0.2,0.1,0.5,0,0.5,0,discretejuxtaposed
4,One,9,562,0.3,0.6,discrete,arc,no,0.2,0.1,0.1,0.5,0.6,0,discretearc
4,One,13,516,0.95,0.1,discrete,square,no,0.45,0.1,0.5,0,0.5,0,discretesquare
4,One,14,38,0.2,0.1,continuous,arc,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousarc
4,One,3,10,0.7,0.4,continuous,arc,no,0.7,0.4,0,0,0,1,continuousarc
4,One,16,785,0.45,0.1,continuous,juxtaposed,no,0.8,0.4,-0.35,-0.3,-0.65,0,continuousjuxtaposed
4,One,15,498,0.95,0.1,discrete,square,yes,0.1,0.4,0.85,-0.3,0.55,0,vsupdiscretesquare
4,One,11,14760,0.8,0.6,discrete,square,yes,0.3,0.6,0.5,0,0.5,0,vsupdiscretesquare
4,One,7,963,0.4,0.4,discrete,square,no,0.4,0.4,0,0,0,1,discretesquare
4,One,18,1030,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
4,One,22,424,0.8,0.6,continuous,square,no,0.8,0.4,0,0.2,0.2,0,continuoussquare
4,One,20,685,0.3,0.6,discrete,juxtaposed,no,0.8,0.4,-0.5,0.2,-0.3,0,discretejuxtaposed
3,One,63,6806,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
4,One,24,264999,0.4,0.8,continuous,square,no,0.7,0.1,-0.3,0.7,0.4,0,continuoussquare
4,One,19,481,0.2,0.1,continuous,arc,no,0.4,0.4,-0.2,-0.3,-0.5,0,continuousarc
4,One,17,34,0.4,0.8,continuous,square,no,0.8,0.6,-0.4,0.2,-0.2,0,continuoussquare
4,One,21,2296,0.7,0.4,discrete,arc,yes,0.4,0.4,0.3,0,0.3,0,vsupdiscretearc
4,One,26,621,0.4,0.4,discrete,square,no,0.1,0.4,0.3,0,0.3,0,discretesquare
4,One,23,723,0.4,0.4,discrete,square,no,0.7,0.4,-0.3,0,-0.3,0,discretesquare
4,One,30,585,0.1,0.4,discrete,arc,no,0.8,0.6,-0.7,-0.2,-0.9,0,discretearc
4,One,27,9445,0.3,0.6,continuous,arc,no,0.8,0.4,-0.5,0.2,-0.3,0,continuousarc
4,One,33,689,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
4,One,25,594,0.4,0.4,discrete,square,yes,0.7,0.4,-0.3,0,-0.3,0,vsupdiscretesquare
4,One,29,620,0.4,0.8,continuous,juxtaposed,no,0.7,0.4,-0.3,0.4,0.1,0,continuousjuxtaposed
4,One,34,32275,0.45,0.1,discrete,juxtaposed,no,0.7,0.1,-0.25,0,-0.25,0,discretejuxtaposed
4,One,32,874,0.8,0.6,discrete,juxtaposed,no,0.1,0.4,0.7,0.2,0.9,0,discretejuxtaposed
4,One,35,8824,0.8,0.6,discrete,arc,yes,0.7,0.1,0.1,0.5,0.6,0,vsupdiscretearc
4,One,36,762,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
4,One,31,570,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
4,One,40,828,0.4,0.4,continuous,square,no,0.8,0.4,-0.4,0,-0.4,0,continuoussquare
4,One,28,26159,0.7,0.1,continuous,juxtaposed,no,0.3,0.6,0.4,-0.5,-0.1,0,continuousjuxtaposed
4,One,41,994,0.8,0.6,discrete,square,no,0.7,0.4,0.1,0.2,0.3,0,discretesquare
4,One,37,693,0.7,0.1,discrete,arc,no,0.4,0.8,0.3,-0.7,-0.4,0,discretearc
4,One,44,14094,0.7,0.1,continuous,arc,no,0.1,0.4,0.6,-0.3,0.3,0,continuousarc
4,One,45,646,0.1,0.4,continuous,juxtaposed,no,0.7,0.1,-0.6,0.3,-0.3,0,continuousjuxtaposed
4,One,38,791,0.7,0.4,continuous,juxtaposed,no,0.1,0.4,0.6,0,0.6,0,continuousjuxtaposed
4,One,46,14701,0.8,0.6,continuous,arc,no,0.8,0.4,0,0.2,0.2,0,continuousarc
4,One,43,1499,0.3,0.6,discrete,square,no,0.4,0.4,-0.1,0.2,0.1,0,discretesquare
4,One,48,880,0.2,0.1,discrete,square,yes,0.3,0.6,-0.1,-0.5,-0.6,0,vsupdiscretesquare
4,One,51,14285,0.7,0.1,discrete,arc,yes,0.2,0.1,0.5,0,0.5,0,vsupdiscretearc
4,One,49,15447,0.7,0.1,discrete,square,no,0.7,0.4,0,-0.3,-0.3,0,discretesquare
4,One,50,1083,0.7,0.1,discrete,square,yes,0.95,0.1,-0.25,0,-0.25,0,vsupdiscretesquare
4,One,53,12719,0.7,0.4,discrete,arc,no,0.1,0.4,0.6,0,0.6,0,discretearc
4,One,54,3806,0.1,0.4,continuous,square,no,0.4,0.8,-0.3,-0.4,-0.7,0,continuoussquare
4,One,55,671,0.4,0.4,discrete,arc,yes,0.7,0.1,-0.3,0.3,1.11E-16,0,vsupdiscretearc
4,One,57,852,0.95,0.1,discrete,arc,yes,0.8,0.6,0.15,-0.5,-0.35,0,vsupdiscretearc
4,One,52,9661,0.4,0.4,discrete,square,no,0.4,0.8,0,-0.4,-0.4,0,discretesquare
4,One,47,24451,0.8,0.6,discrete,arc,yes,0.1,0.4,0.7,0.2,0.9,0,vsupdiscretearc
4,One,58,873,0.4,0.8,discrete,arc,no,0.3,0.6,0.1,0.2,0.3,0,discretearc
4,One,56,1126,0.8,0.6,discrete,arc,yes,0.8,0.4,0,0.2,0.2,0,vsupdiscretearc
4,One,62,19942,0.7,0.1,continuous,juxtaposed,no,0.7,0.4,0,-0.3,-0.3,0,continuousjuxtaposed
4,One,42,302,0.7,0.4,continuous,arc,no,0.2,0.1,0.5,0.3,0.8,0,continuousarc
4,One,61,740,0.7,0.4,discrete,square,yes,0.3,0.6,0.4,-0.2,0.2,0,vsupdiscretesquare
4,One,39,690,0.95,0.1,discrete,square,yes,0.4,0.4,0.55,-0.3,0.25,0,vsupdiscretesquare
4,One,60,23149,0.4,0.8,discrete,juxtaposed,no,0.4,0.4,0,0.4,0.4,0,discretejuxtaposed
4,One,59,7091,0.4,0.8,continuous,arc,no,0.1,0.4,0.3,0.4,0.7,0,continuousarc
4,One,64,717,0.8,0.6,continuous,square,no,0.3,0.6,0.5,0,0.5,0,continuoussquare
5,One,2,11489,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
5,One,5,15875,0.7,0.4,continuous,arc,no,0.3,0.6,0.4,-0.2,0.2,0,continuousarc
4,One,63,1507,0.7,0.1,discrete,square,yes,0.95,0.1,-0.25,0,-0.25,0,vsupdiscretesquare
5,One,6,7924,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
5,One,1,14563,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
5,One,10,14302,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
5,One,8,13393,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
5,One,3,11242,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
5,One,7,13965,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
5,One,12,29465,0.4,0.4,continuous,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousjuxtaposed
5,One,9,9840,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
5,One,11,13306,0.8,0.6,continuous,arc,no,0.4,0.8,0.4,-0.2,0.2,0,continuousarc
5,One,15,21141,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
5,One,13,8699,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
5,One,14,14385,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
5,One,20,9979,0.3,0.6,continuous,square,no,0.3,0.6,0,0,0,1,continuoussquare
5,One,16,13722,0.4,0.4,continuous,arc,no,0.4,0.4,0,0,0,1,continuousarc
5,One,4,22772,0.7,0.4,discrete,arc,yes,0.7,0.1,0,0.3,0.3,0,vsupdiscretearc
5,One,19,10592,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
5,One,22,16838,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
5,One,17,21368,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
5,One,18,8096,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
5,One,23,13014,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
5,One,25,8980,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
5,One,27,11865,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
5,One,30,7789,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
5,One,28,23265,0.8,0.6,continuous,square,no,0.8,0.6,0,0,0,1,continuoussquare
5,One,26,11221,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
5,One,24,8637,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
5,One,34,8293,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
5,One,33,13220,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
5,One,35,9853,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
5,One,32,9100,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
5,One,29,22398,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
5,One,36,7519,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
5,One,21,11796,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
5,One,39,7030,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
5,One,38,4475,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
5,One,41,17830,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
5,One,37,23653,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
5,One,45,6505,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
5,One,44,4861,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
5,One,46,11209,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
5,One,48,6838,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
5,One,31,15525,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
5,One,42,25735,0.7,0.4,continuous,juxtaposed,no,0.7,0.4,0,0,0,1,continuousjuxtaposed
5,One,43,12613,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
5,One,47,7210,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
5,One,53,9428,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
5,One,49,9050,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
5,One,50,6828,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
5,One,51,8647,0.7,0.4,continuous,juxtaposed,no,0.7,0.4,0,0,0,1,continuousjuxtaposed
5,One,52,4419,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
5,One,40,6612,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
5,One,58,13749,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
5,One,56,4397,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
5,One,59,5413,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
5,One,54,8187,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
5,One,61,5372,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
5,One,63,9555,0.4,0.4,continuous,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousarc
5,One,64,9055,0.3,0.6,continuous,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,continuousarc
5,One,55,6055,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
5,One,62,8517,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
6,One,3,6951,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
5,One,57,7405,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
6,One,6,208,0.95,0.1,continuous,juxtaposed,no,0.7,0.1,0.25,0,0.25,0,continuousjuxtaposed
6,One,2,20504,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
5,One,60,6869,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
6,One,1,20256,0.8,0.4,continuous,juxtaposed,no,0.8,0.4,0,0,0,1,continuousjuxtaposed
6,One,5,9261,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
6,One,11,10683,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
6,One,12,8856,0.1,0.4,continuous,juxtaposed,no,0.4,0.8,-0.3,-0.4,-0.7,0,continuousjuxtaposed
6,One,9,11444,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
6,One,10,15846,0.8,0.6,continuous,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,continuousjuxtaposed
6,One,13,6260,0.7,0.4,discrete,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,discretejuxtaposed
6,One,15,7564,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
6,One,16,4835,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
6,One,21,4132,0.7,0.4,discrete,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,discretejuxtaposed
6,One,8,4201,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
6,One,23,5840,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
6,One,7,8130,0.4,0.4,continuous,square,no,0.3,0.6,0.1,-0.2,-0.1,0,continuoussquare
6,One,18,5647,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
6,One,17,4301,0.3,0.6,discrete,juxtaposed,no,0.8,0.6,-0.5,0,-0.5,0,discretejuxtaposed
6,One,22,13004,0.4,0.4,discrete,arc,yes,0.4,0.8,0,-0.4,-0.4,0,vsupdiscretearc
6,One,24,4069,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
6,One,14,72683,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
6,One,20,5326,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
6,One,25,10828,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
6,One,28,8852,0.1,0.4,discrete,arc,yes,0.2,0.1,-0.1,0.3,0.2,0,vsupdiscretearc
6,One,30,6516,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
6,One,26,3973,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
6,One,31,7560,0.4,0.4,continuous,arc,no,0.4,0.4,0,0,0,1,continuousarc
6,One,4,8875,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
6,One,29,6258,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
6,One,19,5720,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
6,One,33,4956,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
6,One,27,9221,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
6,One,35,14685,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
6,One,34,11309,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
6,One,39,7676,0.4,0.4,discrete,square,no,0.4,0.4,0,0,0,1,discretesquare
6,One,37,6373,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
6,One,32,6739,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
6,One,38,8284,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
6,One,43,11733,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
6,One,41,4663,0.7,0.4,continuous,square,no,0.7,0.1,0,0.3,0.3,0,continuoussquare
6,One,42,3381,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
6,One,44,4915,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
6,One,36,5996,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
6,One,47,7059,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
6,One,46,5764,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
6,One,50,5267,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
6,One,52,4272,0.1,0.4,continuous,square,no,0.2,0.1,-0.1,0.3,0.2,0,continuoussquare
6,One,40,10428,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
6,One,48,4909,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
6,One,51,5862,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
6,One,54,7197,0.1,0.4,discrete,arc,no,0.3,0.6,-0.2,-0.2,-0.4,0,discretearc
6,One,49,5076,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
6,One,45,11765,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
6,One,55,8668,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
6,One,58,7341,0.45,0.1,discrete,juxtaposed,no,0.4,0.4,0.05,-0.3,-0.25,0,discretejuxtaposed
6,One,57,3641,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
6,One,61,4917,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
6,One,56,8198,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
6,One,62,7507,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
6,One,64,4725,0.95,0.1,continuous,square,no,0.8,0.4,0.15,-0.3,-0.15,0,continuoussquare
6,One,53,16742,0.7,0.4,continuous,juxtaposed,no,0.4,0.8,0.3,-0.4,-0.1,0,continuousjuxtaposed
6,One,63,5199,0.7,0.4,continuous,square,no,0.8,0.4,-0.1,0,-0.1,0,continuoussquare
7,One,4,7161,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
6,One,60,7669,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
7,One,3,24592,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
6,One,59,4829,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
7,One,7,9607,0.95,0.1,continuous,square,no,0.8,0.4,0.15,-0.3,-0.15,0,continuoussquare
7,One,6,8651,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
7,One,9,26767,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
7,One,10,95855,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
7,One,1,20054,0.4,0.4,continuous,square,no,0.1,0.4,0.3,0,0.3,0,continuoussquare
7,One,5,14064,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
7,One,2,8708,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
7,One,12,9727,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
7,One,15,9301,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
7,One,16,7363,0.4,0.4,continuous,arc,no,0.45,0.1,-0.05,0.3,0.25,0,continuousarc
7,One,13,9427,0.4,0.8,discrete,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,discretejuxtaposed
7,One,14,11338,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
7,One,11,843656,0.8,0.6,discrete,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,discretejuxtaposed
7,One,8,7262,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
7,One,18,15769,0.4,0.4,discrete,juxtaposed,no,0.2,0.1,0.2,0.3,0.5,0,discretejuxtaposed
7,One,19,26335,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
7,One,17,14173,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
7,One,21,78255,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
7,One,23,13052,0.45,0.1,continuous,arc,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousarc
7,One,20,6443,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
7,One,24,154538,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
7,One,22,8504,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
7,One,29,13368,0.45,0.1,discrete,juxtaposed,no,0.4,0.8,0.05,-0.7,-0.65,0,discretejuxtaposed
7,One,28,12953,0.4,0.4,continuous,square,no,0.45,0.1,-0.05,0.3,0.25,0,continuoussquare
7,One,25,9303,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
7,One,32,9926,0.8,0.6,continuous,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,continuousjuxtaposed
7,One,33,7660,0.3,0.6,discrete,arc,yes,0.1,0.4,0.2,0.2,0.4,0,vsupdiscretearc
7,One,31,5809,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
7,One,26,6804,0.4,0.4,discrete,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,discretejuxtaposed
7,One,35,6633,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
7,One,30,6033,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
7,One,37,5981,0.4,0.4,discrete,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,discretearc
7,One,39,7160,0.8,0.4,discrete,square,yes,0.8,0.6,0,-0.2,-0.2,0,vsupdiscretesquare
7,One,41,292342,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
7,One,36,8053,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
7,One,38,14265,0.8,0.4,continuous,arc,no,0.7,0.4,0.1,0,0.1,0,continuousarc
7,One,42,7878,0.7,0.4,continuous,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,continuousjuxtaposed
7,One,44,4984,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
7,One,45,6200,0.4,0.4,discrete,square,no,0.45,0.1,-0.05,0.3,0.25,0,discretesquare
7,One,34,5969,0.95,0.1,continuous,square,no,0.8,0.4,0.15,-0.3,-0.15,0,continuoussquare
7,One,47,6811,0.8,0.4,continuous,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,continuousjuxtaposed
7,One,40,5208,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
7,One,43,6212,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
7,One,49,6284,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
7,One,50,6990,0.1,0.4,continuous,arc,no,0.2,0.1,-0.1,0.3,0.2,0,continuousarc
7,One,27,7855,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
7,One,54,11657,0.3,0.6,discrete,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretesquare
7,One,48,9354,0.2,0.1,continuous,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousjuxtaposed
7,One,55,13238,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
7,One,52,13153,0.4,0.4,continuous,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousarc
7,One,53,7102,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
7,One,58,18063,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
7,One,56,14469,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
7,One,60,14079,0.1,0.4,discrete,juxtaposed,no,0.2,0.1,-0.1,0.3,0.2,0,discretejuxtaposed
7,One,61,4790,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
7,One,57,6973,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
7,One,51,846272,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
7,One,46,8489,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
7,One,62,11880,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
8,One,2,51479,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
8,One,3,39444,0.4,0.4,continuous,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousjuxtaposed
7,One,63,7366,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
8,One,1,45344,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
8,One,7,13620,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
8,One,5,24051,0.3,0.6,discrete,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretearc
7,One,59,8963,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
7,One,64,18644,0.7,0.4,discrete,square,yes,0.4,0.4,0.3,0,0.3,0,vsupdiscretesquare
8,One,4,62221,0.4,0.8,continuous,arc,no,0.3,0.6,0.1,0.2,0.3,0,continuousarc
8,One,6,69308,0.8,0.6,continuous,juxtaposed,no,0.7,0.1,0.1,0.5,0.6,0,continuousjuxtaposed
8,One,11,20769,0.3,0.6,discrete,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretesquare
8,One,10,9482,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
8,One,12,217419,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
8,One,9,15824,0.4,0.4,discrete,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,discretearc
8,One,16,19699,0.2,0.1,continuous,arc,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousarc
8,One,13,21221,0.8,0.6,continuous,arc,no,0.4,0.8,0.4,-0.2,0.2,0,continuousarc
8,One,8,14942,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
8,One,17,25143,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
8,One,19,10742,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
8,One,21,12962,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
8,One,22,25308,0.8,0.6,continuous,square,no,0.8,0.6,0,0,0,1,continuoussquare
8,One,14,70718,0.4,0.4,continuous,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousjuxtaposed
8,One,15,30990,0.4,0.8,discrete,juxtaposed,no,0.4,0.4,0,0.4,0.4,0,discretejuxtaposed
8,One,20,23686,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
8,One,24,21973,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
8,One,26,24812,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
8,One,25,17610,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
8,One,23,26005,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
8,One,27,51215,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
8,One,32,11871,0.4,0.4,discrete,square,no,0.4,0.4,0,0,0,1,discretesquare
8,One,30,8025,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
8,One,33,7600,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
8,One,31,104516,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
8,One,28,13129,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
8,One,34,8969,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
8,One,29,16777,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
8,One,36,25572,0.8,0.4,continuous,juxtaposed,no,0.7,0.4,0.1,0,0.1,0,continuousjuxtaposed
8,One,37,12622,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
8,One,39,16258,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
8,One,35,7259,0.8,0.6,discrete,arc,no,0.8,0.6,0,0,0,1,discretearc
8,One,38,11534,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
8,One,18,22462,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
8,One,40,21915,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
8,One,42,12352,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
8,One,43,13142,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
8,One,45,30960,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
8,One,48,19245,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
8,One,44,80850,0.8,0.4,continuous,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,continuousjuxtaposed
8,One,46,17011,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
8,One,47,8144,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
8,One,41,17480,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
8,One,51,15789,0.7,0.1,discrete,juxtaposed,no,0.95,0.1,-0.25,0,-0.25,0,discretejuxtaposed
8,One,49,14978,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
8,One,55,14020,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
8,One,50,17186,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
8,One,56,14425,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
8,One,54,11088,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
8,One,59,33357,0.8,0.4,continuous,arc,no,0.7,0.4,0.1,0,0.1,0,continuousarc
8,One,57,20740,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
8,One,58,8507,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
8,One,60,7806,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
8,One,53,8055,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
8,One,61,7748,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
9,One,2,7523,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
8,One,63,22351,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
9,One,1,25709,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
8,One,52,9805,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
9,One,5,13553,0.8,0.4,discrete,square,yes,0.1,0.4,0.7,0,0.7,0,vsupdiscretesquare
9,One,7,73609,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
8,One,62,12535,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
9,One,4,7548,0.3,0.6,continuous,juxtaposed,no,0.95,0.1,-0.65,0.5,-0.15,0,continuousjuxtaposed
9,One,9,7731,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
9,One,6,13521,0.8,0.4,continuous,juxtaposed,no,0.7,0.4,0.1,0,0.1,0,continuousjuxtaposed
9,One,3,16708,0.7,0.4,discrete,juxtaposed,no,0.8,0.6,-0.1,-0.2,-0.3,0,discretejuxtaposed
13,One,22,13199,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
13,One,24,7875,0.4,0.4,discrete,arc,no,0.45,0.1,-0.05,0.3,0.25,0,discretearc
13,One,26,5765,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
13,One,21,7856,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
12,One,59,36197,0.7,0.4,continuous,juxtaposed,no,0.7,0.4,0,0,0,1,continuousjuxtaposed
13,One,28,7192,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
13,One,30,12070,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
13,One,29,10609,0.7,0.4,continuous,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,continuousjuxtaposed
13,One,27,16161,0.95,0.1,continuous,arc,no,0.8,0.4,0.15,-0.3,-0.15,0,continuousarc
13,One,31,9028,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
13,One,34,6107,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
13,One,32,7352,0.8,0.6,continuous,juxtaposed,no,0.7,0.4,0.1,0.2,0.3,0,continuousjuxtaposed
13,One,35,5396,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
9,One,10,10159,0.95,0.1,continuous,arc,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousarc
13,One,37,6815,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
8,One,64,9596,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
13,One,38,6801,0.1,0.4,discrete,arc,no,0.3,0.6,-0.2,-0.2,-0.4,0,discretearc
13,One,39,6306,0.4,0.4,continuous,square,no,0.4,0.8,0,-0.4,-0.4,0,continuoussquare
9,One,8,7561,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
13,One,41,8470,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
13,One,33,6390,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
13,One,42,6903,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
13,One,40,12724,0.8,0.4,continuous,arc,no,0.8,0.4,0,0,0,1,continuousarc
13,One,43,8996,0.7,0.4,continuous,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,continuousjuxtaposed
13,One,44,4262,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
13,One,45,7500,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
13,One,49,4903,0.1,0.4,continuous,square,no,0.2,0.1,-0.1,0.3,0.2,0,continuoussquare
13,One,36,5644,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
13,One,47,8003,0.95,0.1,discrete,square,no,0.8,0.4,0.15,-0.3,-0.15,0,discretesquare
9,One,11,7679,0.1,0.4,continuous,juxtaposed,no,0.2,0.1,-0.1,0.3,0.2,0,continuousjuxtaposed
13,One,50,9457,0.4,0.8,discrete,arc,yes,0.4,0.8,0,0,0,1,vsupdiscretearc
13,One,52,20950,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
13,One,53,5562,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
13,One,54,4418,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
13,One,48,8061,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
13,One,46,13614,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
13,One,56,7168,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
13,One,51,7813,0.8,0.6,continuous,square,no,0.8,0.4,0,0.2,0.2,0,continuoussquare
13,One,60,6030,0.3,0.6,discrete,arc,no,0.4,0.4,-0.1,0.2,0.1,0,discretearc
13,One,62,308340,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
13,One,59,11558,0.4,0.8,discrete,square,no,0.3,0.6,0.1,0.2,0.3,0,discretesquare
13,One,55,10361,0.4,0.8,discrete,arc,no,0.4,0.8,0,0,0,1,discretearc
13,One,61,7068,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
13,One,63,4701,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
13,One,57,10877,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
13,One,58,5805,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
14,One,4,12445,0.45,0.1,continuous,square,no,0.4,0.4,0.05,-0.3,-0.25,0,continuoussquare
14,One,1,25967,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
13,One,64,5795,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
14,One,5,7292,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
14,One,7,29045,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
14,One,10,21138,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
14,One,3,7390,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
14,One,11,8162,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
14,One,13,51862,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
14,One,6,8487,0.4,0.4,continuous,square,no,0.3,0.6,0.1,-0.2,-0.1,0,continuoussquare
14,One,8,10573,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
14,One,14,9902,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
14,One,12,6449,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
14,One,2,12715,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
14,One,15,9744,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
14,One,18,12040,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
14,One,17,15211,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
9,One,13,8012,0.45,0.1,continuous,square,no,0.2,0.1,0.25,0,0.25,0,continuoussquare
9,One,12,11418,0.4,0.8,continuous,square,no,0.3,0.6,0.1,0.2,0.3,0,continuoussquare
14,One,20,7212,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
14,One,19,17034,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
14,One,9,5460,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
14,One,16,21403,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
14,One,23,13587,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
14,One,25,15832,0.8,0.4,continuous,square,no,0.8,0.4,0,0,0,1,continuoussquare
14,One,24,9809,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
14,One,26,8363,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
14,One,22,22011,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
14,One,28,16187,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
14,One,27,5540,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
14,One,32,7835,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
14,One,33,12470,0.8,0.6,discrete,square,no,0.8,0.4,0,0.2,0.2,0,discretesquare
9,One,14,8540,0.4,0.4,discrete,juxtaposed,no,0.4,0.8,0,-0.4,-0.4,0,discretejuxtaposed
14,One,30,8399,0.4,0.8,discrete,arc,no,0.4,0.8,0,0,0,1,discretearc
14,One,31,16889,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
14,One,21,17253,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
14,One,35,11238,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
14,One,36,12953,0.8,0.4,continuous,square,no,0.8,0.6,0,-0.2,-0.2,0,continuoussquare
14,One,34,8475,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
14,One,39,7074,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
14,One,38,15027,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
14,One,37,40415,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
14,One,40,8487,0.8,0.6,continuous,arc,no,0.8,0.6,0,0,0,1,continuousarc
14,One,43,14907,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
14,One,29,5498,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
14,One,42,10395,0.95,0.1,discrete,juxtaposed,no,0.95,0.1,0,0,0,1,discretejuxtaposed
14,One,46,7238,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
14,One,48,5700,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
14,One,49,19507,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
14,One,45,6254,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
14,One,41,10598,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
14,One,47,7759,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
14,One,51,12242,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
14,One,44,6803,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
14,One,52,13449,0.8,0.4,continuous,arc,no,0.8,0.4,0,0,0,1,continuousarc
9,One,15,5168,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
14,One,53,12747,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
14,One,56,6873,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
14,One,55,25303,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
14,One,59,4424,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
14,One,50,7586,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
14,One,62,6227,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
14,One,54,11811,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
14,One,60,4437,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
14,One,57,7345,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
14,One,58,6020,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
14,One,64,25724,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
14,One,63,12116,0.4,0.8,discrete,arc,no,0.4,0.8,0,0,0,1,discretearc
15,One,3,18804,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
14,One,61,6090,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
15,One,4,7703,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
15,One,6,13365,0.4,0.4,continuous,square,no,0.7,0.4,-0.3,0,-0.3,0,continuoussquare
15,One,2,24966,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
15,One,9,18738,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
15,One,10,9116,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
15,One,1,21297,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
9,One,16,44180,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
15,One,12,13288,0.1,0.4,continuous,arc,no,0.3,0.6,-0.2,-0.2,-0.4,0,continuousarc
15,One,7,10774,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
15,One,8,11310,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
9,One,17,6023,0.8,0.6,discrete,arc,no,0.8,0.6,0,0,0,1,discretearc
15,One,5,30672,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
15,One,16,38674,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
15,One,17,9056,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
15,One,18,12388,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
15,One,15,33341,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
15,One,19,12406,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
15,One,13,558794,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
15,One,20,10704,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
15,One,11,41334,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
15,One,23,11366,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
15,One,24,5780,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
15,One,14,10821,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
15,One,26,24936,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
15,One,28,18193,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
15,One,25,11480,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
15,One,29,6303,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
15,One,31,19194,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
15,One,30,5592,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
15,One,33,11501,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
15,One,22,8116,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
15,One,21,9191,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
15,One,34,13040,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
15,One,36,7240,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
15,One,35,37704,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
15,One,32,10357,0.95,0.1,continuous,arc,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousarc
15,One,27,36898,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
15,One,39,115797,0.7,0.1,discrete,arc,no,0.7,0.4,0,-0.3,-0.3,0,discretearc
15,One,37,8642,0.4,0.4,continuous,arc,no,0.45,0.1,-0.05,0.3,0.25,0,continuousarc
15,One,43,101767,0.3,0.6,continuous,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,continuoussquare
15,One,41,9813,0.7,0.4,continuous,juxtaposed,no,0.8,0.4,-0.1,0,-0.1,0,continuousjuxtaposed
15,One,40,21207,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
15,One,45,15456,0.8,0.6,continuous,arc,no,0.8,0.6,0,0,0,1,continuousarc
15,One,44,106297,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
15,One,46,23502,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
15,One,48,7753,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
15,One,38,18929,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
15,One,49,8491,0.8,0.4,continuous,square,no,0.8,0.6,0,-0.2,-0.2,0,continuoussquare
9,One,18,27202,0.7,0.4,continuous,square,no,0.7,0.1,0,0.3,0.3,0,continuoussquare
15,One,51,20816,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
15,One,52,9752,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
15,One,42,101337,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
15,One,54,12809,0.8,0.4,discrete,square,yes,0.7,0.4,0.1,0,0.1,0,vsupdiscretesquare
15,One,55,8733,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
15,One,57,10038,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
15,One,47,5405,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
15,One,53,7385,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
15,One,56,9887,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
15,One,50,14285,0.7,0.1,discrete,arc,no,0.7,0.4,0,-0.3,-0.3,0,discretearc
15,One,60,8919,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
15,One,61,16581,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
15,One,62,36086,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
15,One,58,6446,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
16,One,1,1966,0.3,0.6,discrete,arc,no,0.1,0.4,0.2,0.2,0.4,0,discretearc
15,One,64,11381,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
15,One,59,8735,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
15,One,63,8070,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
16,One,4,492,0.8,0.4,discrete,arc,yes,0.45,0.1,0.35,0.3,0.65,0,vsupdiscretearc
16,One,2,504,0.4,0.8,discrete,square,yes,0.2,0.1,0.2,0.7,0.9,0,vsupdiscretesquare
16,One,5,837,0.45,0.1,discrete,arc,no,0.7,0.4,-0.25,-0.3,-0.55,0,discretearc
16,One,6,385,0.95,0.1,discrete,square,yes,0.7,0.4,0.25,-0.3,-0.05,0,vsupdiscretesquare
16,One,10,887,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
16,One,9,571,0.2,0.1,discrete,square,yes,0.95,0.1,-0.75,0,-0.75,0,vsupdiscretesquare
16,One,3,605,0.45,0.1,continuous,juxtaposed,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousjuxtaposed
16,One,7,458,0.45,0.1,continuous,arc,no,0.2,0.1,0.25,0,0.25,0,continuousarc
16,One,8,397,0.8,0.4,continuous,square,no,0.4,0.4,0.4,0,0.4,0,continuoussquare
9,One,19,36658,0.8,0.6,discrete,square,no,0.8,0.4,0,0.2,0.2,0,discretesquare
16,One,14,448,0.8,0.6,continuous,arc,no,0.8,0.6,0,0,0,1,continuousarc
16,One,12,468,0.3,0.6,continuous,square,no,0.45,0.1,-0.15,0.5,0.35,0,continuoussquare
9,One,20,5152,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
9,One,23,6570,0.3,0.6,continuous,square,no,0.3,0.6,0,0,0,1,continuoussquare
9,One,21,7583,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
9,One,24,6371,0.8,0.6,discrete,juxtaposed,no,0.95,0.1,-0.15,0.5,0.35,0,discretejuxtaposed
16,One,11,452,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
9,One,22,10515,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
16,One,13,495,0.4,0.4,discrete,arc,no,0.4,0.8,0,-0.4,-0.4,0,discretearc
9,One,28,40683,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
9,One,26,5869,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
9,One,30,7344,0.4,0.8,discrete,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,discretejuxtaposed
9,One,32,5177,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
9,One,29,5959,0.4,0.8,continuous,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,continuousjuxtaposed
9,One,25,8900,0.7,0.4,discrete,square,no,0.7,0.1,0,0.3,0.3,0,discretesquare
9,One,27,7288,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
9,One,31,4798,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
9,One,36,4169,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
9,One,37,12341,0.8,0.6,continuous,arc,no,0.4,0.8,0.4,-0.2,0.2,0,continuousarc
9,One,40,5073,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
9,One,41,3892,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
9,One,35,9545,0.3,0.6,discrete,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretesquare
9,One,43,4086,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
9,One,33,6015,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
9,One,34,13768,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
9,One,46,5029,0.45,0.1,discrete,juxtaposed,no,0.4,0.4,0.05,-0.3,-0.25,0,discretejuxtaposed
9,One,44,6863,0.8,0.4,continuous,square,no,0.7,0.4,0.1,0,0.1,0,continuoussquare
9,One,39,3897,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
9,One,47,4111,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
9,One,48,8581,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
9,One,42,7411,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
9,One,51,6940,0.1,0.4,discrete,square,yes,0.2,0.1,-0.1,0.3,0.2,0,vsupdiscretesquare
9,One,52,5208,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
9,One,53,6052,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
9,One,38,6487,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
9,One,49,9475,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
9,One,54,5271,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
9,One,55,5547,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
9,One,50,5393,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
9,One,58,6718,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
9,One,60,5963,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
9,One,45,5260,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
9,One,56,5607,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
9,One,57,5650,0.7,0.4,continuous,arc,no,0.8,0.6,-0.1,-0.2,-0.3,0,continuousarc
9,One,63,2796,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
9,One,59,5338,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
9,One,64,6322,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
10,One,4,13499,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
9,One,62,3417,0.95,0.1,discrete,juxtaposed,no,0.95,0.1,0,0,0,1,discretejuxtaposed
9,One,61,5900,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
10,One,6,11698,0.7,0.4,discrete,square,no,0.45,0.1,0.25,0.3,0.55,0,discretesquare
10,One,7,6065,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
10,One,5,786505,0.3,0.6,discrete,juxtaposed,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretejuxtaposed
10,One,10,12231,0.4,0.4,continuous,arc,no,0.45,0.1,-0.05,0.3,0.25,0,continuousarc
10,One,3,17529,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
10,One,2,7986,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
10,One,1,13811,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
10,One,9,6517,0.8,0.6,discrete,arc,no,0.8,0.6,0,0,0,1,discretearc
10,One,8,9309,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
10,One,15,4073,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
10,One,13,6922,0.7,0.4,discrete,juxtaposed,no,0.7,0.1,0,0.3,0.3,0,discretejuxtaposed
10,One,14,4362,0.8,0.4,discrete,arc,yes,0.7,0.1,0.1,0.3,0.4,0,vsupdiscretearc
10,One,11,6725,0.8,0.6,discrete,arc,yes,0.4,0.4,0.4,0.2,0.6,0,vsupdiscretearc
10,One,12,6484,0.4,0.4,discrete,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,discretejuxtaposed
10,One,16,10104,0.7,0.1,discrete,square,no,0.45,0.1,0.25,0,0.25,0,discretesquare
10,One,20,2869,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
10,One,21,6895,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
10,One,18,4733,0.8,0.4,discrete,arc,yes,0.8,0.6,0,-0.2,-0.2,0,vsupdiscretearc
10,One,17,3021,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
10,One,23,5654,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
10,One,19,4654,0.1,0.4,discrete,arc,no,0.2,0.1,-0.1,0.3,0.2,0,discretearc
10,One,24,5081,0.45,0.1,continuous,arc,no,0.4,0.8,0.05,-0.7,-0.65,0,continuousarc
10,One,28,5042,0.45,0.1,continuous,arc,no,0.4,0.8,0.05,-0.7,-0.65,0,continuousarc
10,One,22,6977,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
10,One,26,6549,0.7,0.4,continuous,square,no,0.8,0.6,-0.1,-0.2,-0.3,0,continuoussquare
10,One,25,5094,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
10,One,27,27355,0.8,0.6,discrete,juxtaposed,no,0.7,0.4,0.1,0.2,0.3,0,discretejuxtaposed
10,One,32,4581,0.1,0.4,discrete,arc,no,0.2,0.1,-0.1,0.3,0.2,0,discretearc
10,One,30,5163,0.7,0.1,discrete,square,no,0.1,0.4,0.6,-0.3,0.3,0,discretesquare
10,One,29,5917,0.4,0.8,discrete,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,discretejuxtaposed
10,One,31,6274,0.3,0.6,continuous,juxtaposed,no,0.45,0.1,-0.15,0.5,0.35,0,continuousjuxtaposed
10,One,33,6134,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
10,One,37,6557,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
10,One,40,2952,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
10,One,38,3341,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
10,One,42,10290,0.45,0.1,discrete,square,no,0.3,0.6,0.15,-0.5,-0.35,0,discretesquare
10,One,36,3305,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
10,One,35,3313,0.8,0.4,discrete,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,discretejuxtaposed
10,One,34,6137,0.8,0.6,discrete,arc,no,0.95,0.1,-0.15,0.5,0.35,0,discretearc
10,One,41,5878,0.7,0.4,continuous,arc,no,0.7,0.1,0,0.3,0.3,0,continuousarc
10,One,45,6121,0.95,0.1,continuous,square,no,0.8,0.6,0.15,-0.5,-0.35,0,continuoussquare
10,One,47,3405,0.8,0.6,discrete,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,discretejuxtaposed
10,One,44,3641,0.1,0.4,continuous,arc,no,0.2,0.1,-0.1,0.3,0.2,0,continuousarc
10,One,39,14849,0.1,0.4,continuous,juxtaposed,no,0.3,0.6,-0.2,-0.2,-0.4,0,continuousjuxtaposed
10,One,48,7703,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
10,One,52,5706,0.7,0.1,continuous,arc,no,0.8,0.4,-0.1,-0.3,-0.4,0,continuousarc
10,One,49,4833,0.95,0.1,continuous,square,no,0.8,0.6,0.15,-0.5,-0.35,0,continuoussquare
10,One,46,4105,0.45,0.1,discrete,square,yes,0.3,0.6,0.15,-0.5,-0.35,0,vsupdiscretesquare
10,One,43,4628,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
10,One,50,4310,0.45,0.1,discrete,square,yes,0.4,0.4,0.05,-0.3,-0.25,0,vsupdiscretesquare
10,One,51,3589,0.4,0.8,continuous,juxtaposed,no,0.45,0.1,-0.05,0.7,0.65,0,continuousjuxtaposed
10,One,58,5893,0.8,0.6,continuous,juxtaposed,no,0.7,0.4,0.1,0.2,0.3,0,continuousjuxtaposed
10,One,56,3277,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
10,One,53,3513,0.7,0.4,discrete,arc,yes,0.8,0.4,-0.1,0,-0.1,0,vsupdiscretearc
10,One,55,3929,0.4,0.4,discrete,square,yes,0.45,0.1,-0.05,0.3,0.25,0,vsupdiscretesquare
10,One,57,4552,0.7,0.4,continuous,square,no,0.7,0.1,0,0.3,0.3,0,continuoussquare
10,One,59,2609,0.7,0.4,discrete,square,no,0.7,0.1,0,0.3,0.3,0,discretesquare
10,One,61,4213,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
10,One,63,2577,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
10,One,64,4902,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
10,One,62,5586,0.95,0.1,discrete,arc,yes,0.8,0.6,0.15,-0.5,-0.35,0,vsupdiscretearc
10,One,54,4317,0.4,0.4,discrete,arc,yes,0.2,0.1,0.2,0.3,0.5,0,vsupdiscretearc
11,One,5,16123,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
11,One,2,21913,0.7,0.1,discrete,square,yes,0.8,0.6,-0.1,-0.5,-0.6,0,vsupdiscretesquare
11,One,3,20112,0.7,0.4,discrete,square,no,0.4,0.4,0.3,0,0.3,0,discretesquare
11,One,6,17212,0.4,0.4,continuous,square,no,0.3,0.6,0.1,-0.2,-0.1,0,continuoussquare
11,One,4,23386,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
10,One,60,3705,0.2,0.1,continuous,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousjuxtaposed
11,One,10,21822,0.7,0.1,continuous,juxtaposed,no,0.95,0.1,-0.25,0,-0.25,0,continuousjuxtaposed
11,One,9,6054,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
11,One,1,21780,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
11,One,11,15460,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
11,One,8,13068,0.45,0.1,continuous,square,no,0.4,0.4,0.05,-0.3,-0.25,0,continuoussquare
11,One,13,8315,0.7,0.4,discrete,juxtaposed,no,0.4,0.8,0.3,-0.4,-0.1,0,discretejuxtaposed
11,One,15,8439,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
11,One,18,10224,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
11,One,17,9122,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
11,One,14,5386,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
11,One,7,11173,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
11,One,12,8267,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
11,One,19,8091,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
11,One,23,8155,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
11,One,21,15907,0.95,0.1,discrete,juxtaposed,no,0.95,0.1,0,0,0,1,discretejuxtaposed
11,One,26,6697,0.8,0.6,discrete,square,no,0.95,0.1,-0.15,0.5,0.35,0,discretesquare
11,One,27,7839,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
11,One,22,7856,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
11,One,25,7875,0.8,0.6,discrete,arc,no,0.8,0.6,0,0,0,1,discretearc
11,One,20,8711,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
11,One,24,9576,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
11,One,30,7409,0.1,0.4,continuous,square,no,0.3,0.6,-0.2,-0.2,-0.4,0,continuoussquare
11,One,33,11313,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
11,One,32,11779,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
11,One,16,6424,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
11,One,31,10603,0.7,0.1,continuous,arc,no,0.8,0.4,-0.1,-0.3,-0.4,0,continuousarc
11,One,36,9522,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
11,One,35,7427,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
11,One,39,7912,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
11,One,37,9367,0.8,0.4,continuous,arc,no,0.8,0.4,0,0,0,1,continuousarc
11,One,34,12266,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
11,One,29,14874,0.8,0.4,continuous,juxtaposed,no,0.7,0.4,0.1,0,0.1,0,continuousjuxtaposed
11,One,42,11472,0.7,0.4,continuous,juxtaposed,no,0.7,0.4,0,0,0,1,continuousjuxtaposed
11,One,28,7115,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
11,One,41,6514,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
11,One,44,6291,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
11,One,46,7264,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
11,One,47,9063,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
11,One,40,7752,0.3,0.6,discrete,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretesquare
11,One,48,7969,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
11,One,43,6225,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
11,One,50,7417,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
11,One,45,10707,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
11,One,52,6406,0.3,0.6,continuous,arc,no,0.4,0.4,-0.1,0.2,0.1,0,continuousarc
11,One,49,7241,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
11,One,53,7394,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
11,One,38,11572,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
11,One,54,5200,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
11,One,56,15649,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
11,One,58,8252,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
11,One,51,6694,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
11,One,55,5753,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
11,One,57,6883,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
11,One,60,6016,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
11,One,59,6256,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
11,One,63,7451,0.4,0.4,continuous,arc,no,0.4,0.4,0,0,0,1,continuousarc
11,One,64,8672,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
11,One,62,9422,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
12,One,1,29152,0.8,0.6,continuous,arc,no,0.8,0.4,0,0.2,0.2,0,continuousarc
12,One,2,25426,0.8,0.4,continuous,square,no,0.95,0.1,-0.15,0.3,0.15,0,continuoussquare
12,One,4,23373,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
12,One,3,32794,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
11,One,61,9017,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
12,One,8,34046,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
12,One,6,13068,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
12,One,7,19223,0.95,0.1,discrete,juxtaposed,no,0.95,0.1,0,0,0,1,discretejuxtaposed
12,One,10,38847,0.7,0.4,discrete,arc,yes,0.8,0.6,-0.1,-0.2,-0.3,0,vsupdiscretearc
12,One,12,43500,0.8,0.6,continuous,arc,no,0.8,0.6,0,0,0,1,continuousarc
12,One,11,53251,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
12,One,14,39480,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
12,One,17,29010,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
12,One,13,18147,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
12,One,5,12409,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
12,One,15,24696,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
12,One,9,19576,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
12,One,19,45282,0.4,0.4,continuous,arc,no,0.4,0.4,0,0,0,1,continuousarc
12,One,16,15041,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
12,One,22,24778,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
12,One,23,15030,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
12,One,21,35099,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
12,One,24,35586,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
12,One,18,28487,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
12,One,20,11017,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
12,One,25,19076,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
12,One,26,5664,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
12,One,30,30925,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
12,One,32,25210,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
12,One,33,18514,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
12,One,28,28123,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
12,One,27,37189,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
12,One,36,24595,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
12,One,37,45165,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
12,One,35,13681,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
12,One,34,22770,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
12,One,40,18731,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
12,One,41,17553,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
12,One,38,21105,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
12,One,43,18816,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
12,One,31,16296,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
12,One,46,36913,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
12,One,42,34506,0.3,0.6,continuous,arc,no,0.4,0.4,-0.1,0.2,0.1,0,continuousarc
12,One,39,27503,0.3,0.6,continuous,square,no,0.3,0.6,0,0,0,1,continuoussquare
12,One,48,45831,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
12,One,47,21421,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
12,One,52,17493,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
12,One,50,18978,0.7,0.4,continuous,arc,no,0.7,0.4,0,0,0,1,continuousarc
12,One,45,25588,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
12,One,55,6723,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
12,One,53,15290,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
12,One,56,14248,0.3,0.6,discrete,arc,yes,0.3,0.6,0,0,0,1,vsupdiscretearc
12,One,57,25883,0.8,0.4,discrete,square,no,0.8,0.6,0,-0.2,-0.2,0,discretesquare
12,One,60,16281,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
12,One,61,28995,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
12,One,54,20863,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
12,One,58,15787,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
12,One,44,10940,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
12,One,62,25011,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
12,One,63,22542,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
12,One,64,22855,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
13,One,2,18242,0.45,0.1,continuous,juxtaposed,no,0.45,0.1,0,0,0,1,continuousjuxtaposed
13,One,1,15379,0.7,0.4,continuous,arc,no,0.7,0.1,0,0.3,0.3,0,continuousarc
13,One,6,6464,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
13,One,4,38007,0.4,0.4,discrete,arc,yes,0.3,0.6,0.1,-0.2,-0.1,0,vsupdiscretearc
13,One,7,6530,0.8,0.4,discrete,arc,yes,0.8,0.6,0,-0.2,-0.2,0,vsupdiscretearc
13,One,5,10184,0.4,0.8,discrete,square,yes,0.95,0.1,-0.55,0.7,0.15,0,vsupdiscretesquare
12,One,49,19261,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
13,One,3,9354,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
12,One,29,20183,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
13,One,10,11552,0.1,0.4,continuous,arc,no,0.4,0.4,-0.3,0,-0.3,0,continuousarc
13,One,9,11458,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
13,One,12,7690,0.4,0.8,continuous,square,no,0.8,0.4,-0.4,0.4,0,1,continuoussquare
13,One,8,8255,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
13,One,14,5650,0.3,0.6,discrete,square,yes,0.1,0.4,0.2,0.2,0.4,0,vsupdiscretesquare
13,One,17,5969,0.95,0.1,continuous,arc,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousarc
13,One,16,14956,0.7,0.1,discrete,arc,no,0.45,0.1,0.25,0,0.25,0,discretearc
13,One,19,5882,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
13,One,11,15012,0.4,0.4,discrete,arc,yes,0.45,0.1,-0.05,0.3,0.25,0,vsupdiscretearc
13,One,15,6217,0.8,0.4,discrete,square,no,0.95,0.1,-0.15,0.3,0.15,0,discretesquare
13,One,13,5582,0.4,0.8,continuous,square,no,0.4,0.4,0,0.4,0.4,0,continuoussquare
13,One,23,10660,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
13,One,25,15851,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
13,One,20,6721,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
16,One,16,715,0.3,0.6,discrete,square,no,0.1,0.4,0.2,0.2,0.4,0,discretesquare
13,One,18,10245,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
16,One,21,59,0.95,0.1,continuous,square,no,0.7,0.1,0.25,0,0.25,0,continuoussquare
16,One,19,393,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
16,One,18,646,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
16,One,23,316,0.7,0.4,discrete,arc,no,0.4,0.8,0.3,-0.4,-0.1,0,discretearc
16,One,22,338,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
16,One,26,818,0.4,0.8,continuous,juxtaposed,no,0.7,0.1,-0.3,0.7,0.4,0,continuousjuxtaposed
16,One,25,320,0.2,0.1,discrete,square,yes,0.7,0.1,-0.5,0,-0.5,0,vsupdiscretesquare
16,One,17,526,0.45,0.1,discrete,square,yes,0.2,0.1,0.25,0,0.25,0,vsupdiscretesquare
16,One,15,361,0.8,0.6,discrete,juxtaposed,no,0.2,0.1,0.6,0.5,1.1,0,discretejuxtaposed
16,One,30,350,0.8,0.6,continuous,juxtaposed,no,0.3,0.6,0.5,0,0.5,0,continuousjuxtaposed
16,One,28,460,0.4,0.8,continuous,square,no,0.2,0.1,0.2,0.7,0.9,0,continuoussquare
16,One,31,383,0.3,0.6,discrete,arc,yes,0.8,0.6,-0.5,0,-0.5,0,vsupdiscretearc
16,One,20,106,0.45,0.1,continuous,arc,no,0.3,0.6,0.15,-0.5,-0.35,0,continuousarc
16,One,32,356,0.3,0.6,discrete,juxtaposed,no,0.7,0.4,-0.4,0.2,-0.2,0,discretejuxtaposed
16,One,24,324,0.45,0.1,discrete,square,yes,0.7,0.4,-0.25,-0.3,-0.55,0,vsupdiscretesquare
16,One,36,623,0.8,0.4,continuous,juxtaposed,no,0.95,0.1,-0.15,0.3,0.15,0,continuousjuxtaposed
16,One,34,410,0.1,0.4,discrete,arc,yes,0.8,0.6,-0.7,-0.2,-0.9,0,vsupdiscretearc
16,One,29,600,0.95,0.1,continuous,juxtaposed,no,0.95,0.1,0,0,0,1,continuousjuxtaposed
16,One,35,341,0.1,0.4,discrete,square,no,0.3,0.6,-0.2,-0.2,-0.4,0,discretesquare
16,One,38,521,0.45,0.1,continuous,arc,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousarc
16,One,33,484,0.2,0.1,continuous,arc,no,0.95,0.1,-0.75,0,-0.75,0,continuousarc
16,One,39,365,0.8,0.4,discrete,arc,no,0.2,0.1,0.6,0.3,0.9,0,discretearc
16,One,40,384,0.4,0.4,discrete,arc,yes,0.45,0.1,-0.05,0.3,0.25,0,vsupdiscretearc
16,One,41,1321,0.95,0.1,discrete,juxtaposed,no,0.3,0.6,0.65,-0.5,0.15,0,discretejuxtaposed
16,One,44,543,0.2,0.1,continuous,square,no,0.3,0.6,-0.1,-0.5,-0.6,0,continuoussquare
16,One,45,485,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
16,One,43,396,0.4,0.8,continuous,juxtaposed,no,0.8,0.6,-0.4,0.2,-0.2,0,continuousjuxtaposed
16,One,37,122,0.4,0.4,continuous,arc,no,0.4,0.8,0,-0.4,-0.4,0,continuousarc
16,One,49,662,0.4,0.4,discrete,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,discretejuxtaposed
16,One,46,682,0.3,0.6,discrete,arc,no,0.8,0.4,-0.5,0.2,-0.3,0,discretearc
16,One,48,101,0.1,0.4,continuous,arc,no,0.4,0.4,-0.3,0,-0.3,0,continuousarc
16,One,27,14,0.8,0.4,continuous,square,no,0.7,0.4,0.1,0,0.1,0,continuoussquare
16,One,51,736,0.8,0.4,continuous,square,no,0.95,0.1,-0.15,0.3,0.15,0,continuoussquare
16,One,52,830,0.4,0.8,discrete,arc,yes,0.1,0.4,0.3,0.4,0.7,0,vsupdiscretearc
16,One,47,290,0.8,0.6,continuous,juxtaposed,no,0.3,0.6,0.5,0,0.5,0,continuousjuxtaposed
16,One,54,347,0.7,0.1,discrete,square,no,0.8,0.4,-0.1,-0.3,-0.4,0,discretesquare
16,One,55,13,0.4,0.4,continuous,square,no,0.7,0.1,-0.3,0.3,1.11E-16,0,continuoussquare
16,One,50,461,0.1,0.4,continuous,juxtaposed,no,0.8,0.4,-0.7,0,-0.7,0,continuousjuxtaposed
16,One,53,366,0.1,0.4,discrete,arc,yes,0.3,0.6,-0.2,-0.2,-0.4,0,vsupdiscretearc
16,One,42,402,0.2,0.1,discrete,arc,yes,0.7,0.1,-0.5,0,-0.5,0,vsupdiscretearc
16,One,56,438,0.3,0.6,discrete,arc,no,0.45,0.1,-0.15,0.5,0.35,0,discretearc
16,One,58,340,0.2,0.1,discrete,square,yes,0.3,0.6,-0.1,-0.5,-0.6,0,vsupdiscretesquare
16,One,61,352,0.4,0.8,discrete,square,yes,0.8,0.6,-0.4,0.2,-0.2,0,vsupdiscretesquare
16,One,59,330,0.7,0.4,discrete,arc,no,0.4,0.8,0.3,-0.4,-0.1,0,discretearc
16,One,57,650,0.1,0.4,discrete,juxtaposed,no,0.7,0.1,-0.6,0.3,-0.3,0,discretejuxtaposed
16,One,60,408,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
16,One,63,329,0.8,0.6,discrete,square,no,0.95,0.1,-0.15,0.5,0.35,0,discretesquare
16,One,64,412,0.7,0.4,discrete,square,no,0.1,0.4,0.6,0,0.6,0,discretesquare
16,One,62,344,0.95,0.1,discrete,square,no,0.7,0.1,0.25,0,0.25,0,discretesquare
17,One,3,91,0.1,0.4,continuous,square,no,0.4,0.8,-0.3,-0.4,-0.7,0,continuoussquare
17,One,7,343,0.7,0.1,discrete,arc,yes,0.4,0.8,0.3,-0.7,-0.4,0,vsupdiscretearc
17,One,4,509,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
17,One,1,1106,0.4,0.8,discrete,square,yes,0.95,0.1,-0.55,0.7,0.15,0,vsupdiscretesquare
17,One,6,135,0.7,0.1,continuous,square,no,0.8,0.6,-0.1,-0.5,-0.6,0,continuoussquare
17,One,2,434,0.4,0.4,discrete,square,yes,0.7,0.4,-0.3,0,-0.3,0,vsupdiscretesquare
17,One,5,6123,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
17,One,10,315,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
17,One,12,338,0.4,0.8,discrete,arc,yes,0.8,0.6,-0.4,0.2,-0.2,0,vsupdiscretearc
17,One,9,322,0.7,0.1,continuous,juxtaposed,no,0.4,0.4,0.3,-0.3,-1.11E-16,0,continuousjuxtaposed
17,One,14,251,0.45,0.1,continuous,juxtaposed,no,0.3,0.6,0.15,-0.5,-0.35,0,continuousjuxtaposed
17,One,15,628,0.4,0.4,discrete,square,yes,0.2,0.1,0.2,0.3,0.5,0,vsupdiscretesquare
17,One,8,435,0.4,0.8,discrete,square,yes,0.95,0.1,-0.55,0.7,0.15,0,vsupdiscretesquare
17,One,17,635,0.45,0.1,continuous,juxtaposed,no,0.7,0.4,-0.25,-0.3,-0.55,0,continuousjuxtaposed
17,One,11,136,0.8,0.4,continuous,square,no,0.4,0.8,0.4,-0.4,0,1,continuoussquare
17,One,18,451,0.7,0.1,discrete,arc,yes,0.8,0.4,-0.1,-0.3,-0.4,0,vsupdiscretearc
17,One,16,346,0.1,0.4,discrete,arc,no,0.8,0.6,-0.7,-0.2,-0.9,0,discretearc
17,One,19,367,0.8,0.4,continuous,arc,no,0.7,0.1,0.1,0.3,0.4,0,continuousarc
17,One,21,300,0.95,0.1,discrete,juxtaposed,no,0.4,0.4,0.55,-0.3,0.25,0,discretejuxtaposed
17,One,24,355,0.7,0.4,discrete,square,no,0.4,0.8,0.3,-0.4,-0.1,0,discretesquare
17,One,23,390,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
17,One,26,693,0.2,0.1,discrete,juxtaposed,no,0.8,0.4,-0.6,-0.3,-0.9,0,discretejuxtaposed
17,One,27,396,0.4,0.8,discrete,arc,yes,0.95,0.1,-0.55,0.7,0.15,0,vsupdiscretearc
17,One,28,284,0.8,0.4,discrete,square,no,0.2,0.1,0.6,0.3,0.9,0,discretesquare
17,One,13,317,0.45,0.1,continuous,square,no,0.2,0.1,0.25,0,0.25,0,continuoussquare
17,One,25,443,0.8,0.4,continuous,arc,no,0.7,0.1,0.1,0.3,0.4,0,continuousarc
17,One,30,372,0.95,0.1,discrete,arc,no,0.1,0.4,0.85,-0.3,0.55,0,discretearc
17,One,20,580,0.8,0.6,discrete,juxtaposed,no,0.1,0.4,0.7,0.2,0.9,0,discretejuxtaposed
17,One,31,47195,0.7,0.4,discrete,square,no,0.95,0.1,-0.25,0.3,0.05,0,discretesquare
17,One,22,460,0.7,0.1,continuous,square,no,0.4,0.4,0.3,-0.3,-1.11E-16,0,continuoussquare
17,One,29,468,0.95,0.1,discrete,arc,yes,0.2,0.1,0.75,0,0.75,0,vsupdiscretearc
17,One,36,291,0.7,0.4,discrete,arc,no,0.8,0.6,-0.1,-0.2,-0.3,0,discretearc
17,One,32,557,0.1,0.4,discrete,juxtaposed,no,0.45,0.1,-0.35,0.3,-0.05,0,discretejuxtaposed
17,One,33,492,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
17,One,39,812,0.45,0.1,continuous,juxtaposed,no,0.95,0.1,-0.5,0,-0.5,0,continuousjuxtaposed
17,One,37,443,0.4,0.4,discrete,square,yes,0.4,0.8,0,-0.4,-0.4,0,vsupdiscretesquare
17,One,34,468,0.45,0.1,discrete,square,yes,0.4,0.8,0.05,-0.7,-0.65,0,vsupdiscretesquare
17,One,43,572,0.4,0.8,discrete,square,no,0.7,0.1,-0.3,0.7,0.4,0,discretesquare
17,One,38,557,0.3,0.6,continuous,square,no,0.8,0.4,-0.5,0.2,-0.3,0,continuoussquare
17,One,41,251,0.8,0.6,continuous,arc,no,0.1,0.4,0.7,0.2,0.9,0,continuousarc
17,One,44,637,0.7,0.4,continuous,juxtaposed,no,0.3,0.6,0.4,-0.2,0.2,0,continuousjuxtaposed
17,One,40,482,0.7,0.1,discrete,arc,no,0.45,0.1,0.25,0,0.25,0,discretearc
17,One,35,389,0.7,0.4,discrete,square,no,0.2,0.1,0.5,0.3,0.8,0,discretesquare
17,One,48,340,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
17,One,46,589,0.8,0.4,discrete,juxtaposed,no,0.4,0.8,0.4,-0.4,0,1,discretejuxtaposed
17,One,49,305,0.7,0.1,continuous,arc,no,0.7,0.4,0,-0.3,-0.3,0,continuousarc
17,One,50,398,0.4,0.4,continuous,arc,no,0.95,0.1,-0.55,0.3,-0.25,0,continuousarc
17,One,45,598,0.45,0.1,continuous,juxtaposed,no,0.8,0.6,-0.35,-0.5,-0.85,0,continuousjuxtaposed
17,One,52,483,0.8,0.4,discrete,arc,no,0.4,0.4,0.4,0,0.4,0,discretearc
17,One,42,645,0.7,0.1,discrete,arc,no,0.8,0.4,-0.1,-0.3,-0.4,0,discretearc
17,One,47,318,0.4,0.8,continuous,juxtaposed,no,0.45,0.1,-0.05,0.7,0.65,0,continuousjuxtaposed
17,One,55,783,0.3,0.6,continuous,arc,no,0.1,0.4,0.2,0.2,0.4,0,continuousarc
17,One,56,581,0.7,0.4,discrete,juxtaposed,no,0.3,0.6,0.4,-0.2,0.2,0,discretejuxtaposed
17,One,53,499,0.7,0.1,discrete,square,yes,0.8,0.4,-0.1,-0.3,-0.4,0,vsupdiscretesquare
17,One,51,526,0.2,0.1,continuous,arc,no,0.1,0.4,0.1,-0.3,-0.2,0,continuousarc
17,One,54,645,0.7,0.1,discrete,juxtaposed,no,0.4,0.4,0.3,-0.3,-1.11E-16,0,discretejuxtaposed
17,One,61,572,0.7,0.1,discrete,arc,no,0.45,0.1,0.25,0,0.25,0,discretearc
17,One,59,471,0.4,0.4,continuous,arc,no,0.1,0.4,0.3,0,0.3,0,continuousarc
17,One,62,420,0.2,0.1,continuous,square,no,0.7,0.1,-0.5,0,-0.5,0,continuoussquare
18,One,1,15796,0.45,0.1,discrete,arc,yes,0.7,0.4,-0.25,-0.3,-0.55,0,vsupdiscretearc
17,One,57,588,0.8,0.4,discrete,square,no,0.8,0.6,0,-0.2,-0.2,0,discretesquare
17,One,64,53319,0.4,0.8,continuous,juxtaposed,no,0.7,0.1,-0.3,0.7,0.4,0,continuousjuxtaposed
18,One,4,9040,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
17,One,63,399,0.8,0.6,continuous,square,no,0.7,0.4,0.1,0.2,0.3,0,continuoussquare
18,One,5,699,0.7,0.1,discrete,square,no,0.45,0.1,0.25,0,0.25,0,discretesquare
18,One,6,9066,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
17,One,60,500,0.45,0.1,discrete,arc,no,0.8,0.6,-0.35,-0.5,-0.85,0,discretearc
18,One,7,7104,0.8,0.4,continuous,square,no,0.8,0.4,0,0,0,1,continuoussquare
18,One,8,8461,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
18,One,2,10825,0.8,0.6,discrete,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,discretejuxtaposed
18,One,11,1654,0.95,0.1,discrete,arc,yes,0.45,0.1,0.5,0,0.5,0,vsupdiscretearc
18,One,3,9191,0.3,0.6,discrete,square,yes,0.4,0.8,-0.1,-0.2,-0.3,0,vsupdiscretesquare
18,One,9,687,0.7,0.4,discrete,square,yes,0.95,0.1,-0.25,0.3,0.05,0,vsupdiscretesquare
18,One,15,953,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
18,One,14,1105,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
18,One,12,413195,0.7,0.4,continuous,juxtaposed,no,0.95,0.1,-0.25,0.3,0.05,0,continuousjuxtaposed
18,One,18,39416,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
18,One,17,1149,0.8,0.4,continuous,square,no,0.8,0.6,0,-0.2,-0.2,0,continuoussquare
17,One,58,692,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
18,One,10,5519,0.95,0.1,continuous,juxtaposed,no,0.7,0.1,0.25,0,0.25,0,continuousjuxtaposed
18,One,16,2883,0.4,0.4,continuous,arc,no,0.2,0.1,0.2,0.3,0.5,0,continuousarc
18,One,20,6932,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
18,One,13,873,0.7,0.4,continuous,arc,no,0.4,0.8,0.3,-0.4,-0.1,0,continuousarc
18,One,23,4326,0.3,0.6,discrete,arc,no,0.4,0.4,-0.1,0.2,0.1,0,discretearc
18,One,25,7769,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
18,One,24,2086,0.8,0.6,discrete,arc,yes,0.4,0.4,0.4,0.2,0.6,0,vsupdiscretearc
18,One,22,3747,0.3,0.6,discrete,square,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretesquare
18,One,28,4317,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
18,One,29,1093,0.7,0.4,discrete,square,yes,0.95,0.1,-0.25,0.3,0.05,0,vsupdiscretesquare
18,One,26,7634,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
18,One,30,626,0.95,0.1,continuous,square,no,0.2,0.1,0.75,0,0.75,0,continuoussquare
18,One,21,5986,0.7,0.4,continuous,arc,no,0.45,0.1,0.25,0.3,0.55,0,continuousarc
18,One,27,869,0.7,0.1,discrete,arc,no,0.95,0.1,-0.25,0,-0.25,0,discretearc
18,One,33,13961,0.3,0.6,discrete,arc,no,0.4,0.4,-0.1,0.2,0.1,0,discretearc
18,One,31,3210,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
18,One,34,6125,0.8,0.4,continuous,square,no,0.7,0.1,0.1,0.3,0.4,0,continuoussquare
18,One,36,82441,0.8,0.4,discrete,square,no,0.8,0.6,0,-0.2,-0.2,0,discretesquare
18,One,37,5759,0.4,0.4,discrete,square,yes,0.45,0.1,-0.05,0.3,0.25,0,vsupdiscretesquare
18,One,32,6826,0.8,0.4,continuous,juxtaposed,no,0.8,0.4,0,0,0,1,continuousjuxtaposed
18,One,19,4766,0.7,0.1,discrete,juxtaposed,no,0.4,0.4,0.3,-0.3,-1.11E-16,0,discretejuxtaposed
18,One,40,5533,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
18,One,35,5117,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
18,One,41,3452,0.7,0.4,discrete,square,no,0.7,0.1,0,0.3,0.3,0,discretesquare
18,One,42,3414,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
18,One,38,3419,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
18,One,43,3635,0.7,0.1,continuous,juxtaposed,no,0.8,0.6,-0.1,-0.5,-0.6,0,continuousjuxtaposed
18,One,39,5466,0.7,0.1,discrete,arc,no,0.8,0.4,-0.1,-0.3,-0.4,0,discretearc
18,One,44,4560,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
18,One,45,736,0.8,0.6,continuous,square,no,0.3,0.6,0.5,0,0.5,0,continuoussquare
18,One,48,3928,0.8,0.4,continuous,juxtaposed,no,0.4,0.4,0.4,0,0.4,0,continuousjuxtaposed
18,One,49,5821,0.7,0.1,discrete,arc,yes,0.4,0.8,0.3,-0.7,-0.4,0,vsupdiscretearc
18,One,47,2360,0.7,0.4,discrete,arc,no,0.7,0.1,0,0.3,0.3,0,discretearc
18,One,46,632,0.8,0.6,discrete,square,no,0.95,0.1,-0.15,0.5,0.35,0,discretesquare
18,One,55,18448,0.7,0.1,continuous,arc,no,0.95,0.1,-0.25,0,-0.25,0,continuousarc
18,One,52,2339,0.95,0.1,discrete,juxtaposed,no,0.8,0.4,0.15,-0.3,-0.15,0,discretejuxtaposed
18,One,50,4905,0.45,0.1,discrete,juxtaposed,no,0.8,0.6,-0.35,-0.5,-0.85,0,discretejuxtaposed
18,One,56,1582,0.7,0.1,discrete,square,no,0.3,0.6,0.4,-0.5,-0.1,0,discretesquare
18,One,57,672,0.8,0.6,discrete,arc,no,0.3,0.6,0.5,0,0.5,0,discretearc
18,One,54,814,0.95,0.1,discrete,juxtaposed,no,0.2,0.1,0.75,0,0.75,0,discretejuxtaposed
18,One,53,1091,0.8,0.4,discrete,arc,yes,0.8,0.6,0,-0.2,-0.2,0,vsupdiscretearc
18,One,60,1639,0.4,0.4,discrete,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,discretearc
18,One,62,3529,0.1,0.4,discrete,arc,yes,0.2,0.1,-0.1,0.3,0.2,0,vsupdiscretearc
18,One,63,2046,0.7,0.4,discrete,square,no,0.45,0.1,0.25,0.3,0.55,0,discretesquare
18,One,61,602,0.3,0.6,continuous,arc,no,0.95,0.1,-0.65,0.5,-0.15,0,continuousarc
19,One,2,14117,0.45,0.1,discrete,square,yes,0.4,0.8,0.05,-0.7,-0.65,0,vsupdiscretesquare
18,One,59,4534,0.45,0.1,continuous,arc,no,0.8,0.6,-0.35,-0.5,-0.85,0,continuousarc
18,One,58,5140,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
19,One,3,30700,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
19,One,5,10857,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
19,One,7,68494,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
18,One,64,3574,0.45,0.1,continuous,square,no,0.3,0.6,0.15,-0.5,-0.35,0,continuoussquare
19,One,1,27408,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
19,One,4,16094,0.3,0.6,discrete,arc,yes,0.4,0.8,-0.1,-0.2,-0.3,0,vsupdiscretearc
19,One,8,8676,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
19,One,6,18014,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
19,One,12,9561,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
19,One,10,5934,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
19,One,11,11177,0.8,0.4,discrete,juxtaposed,no,0.4,0.4,0.4,0,0.4,0,discretejuxtaposed
19,One,9,140445,0.3,0.6,continuous,juxtaposed,no,0.3,0.6,0,0,0,1,continuousjuxtaposed
18,One,51,691,0.8,0.4,continuous,square,no,0.3,0.6,0.5,-0.2,0.3,0,continuoussquare
19,One,13,28282,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
19,One,18,10100,0.8,0.6,continuous,square,no,0.8,0.6,0,0,0,1,continuoussquare
19,One,14,21451,0.7,0.4,continuous,square,no,0.4,0.8,0.3,-0.4,-0.1,0,continuoussquare
19,One,20,13021,0.4,0.8,continuous,juxtaposed,no,0.4,0.4,0,0.4,0.4,0,continuousjuxtaposed
19,One,16,10403,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
19,One,17,21497,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
19,One,22,6974,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
19,One,19,15906,0.95,0.1,continuous,square,no,0.8,0.4,0.15,-0.3,-0.15,0,continuoussquare
19,One,24,14194,0.95,0.1,discrete,juxtaposed,no,0.8,0.6,0.15,-0.5,-0.35,0,discretejuxtaposed
19,One,21,19340,0.95,0.1,continuous,juxtaposed,no,0.2,0.1,0.75,0,0.75,0,continuousjuxtaposed
19,One,25,15545,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
19,One,23,13834,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
19,One,28,6536,0.3,0.6,discrete,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretearc
19,One,26,5042,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
19,One,27,13878,0.8,0.6,continuous,arc,no,0.8,0.4,0,0.2,0.2,0,continuousarc
19,One,29,6923,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
19,One,15,8072,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
19,One,32,11504,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
19,One,36,12876,0.8,0.4,discrete,arc,yes,0.95,0.1,-0.15,0.3,0.15,0,vsupdiscretearc
19,One,34,11376,0.3,0.6,continuous,arc,no,0.3,0.6,0,0,0,1,continuousarc
19,One,31,20894,0.45,0.1,discrete,arc,yes,0.2,0.1,0.25,0,0.25,0,vsupdiscretearc
19,One,30,10223,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
19,One,35,12879,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
19,One,39,4657,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
19,One,42,6994,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
19,One,40,9539,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
19,One,37,10567,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
19,One,38,6647,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
19,One,43,4065,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
19,One,44,6345,0.7,0.4,continuous,arc,no,0.8,0.6,-0.1,-0.2,-0.3,0,continuousarc
19,One,47,39172,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
19,One,48,14751,0.7,0.4,discrete,juxtaposed,no,0.7,0.4,0,0,0,1,discretejuxtaposed
19,One,46,9360,0.7,0.1,continuous,square,no,0.8,0.6,-0.1,-0.5,-0.6,0,continuoussquare
19,One,41,16568,0.7,0.1,discrete,juxtaposed,no,0.7,0.1,0,0,0,1,discretejuxtaposed
19,One,49,8684,0.8,0.4,discrete,square,no,0.8,0.4,0,0,0,1,discretesquare
19,One,50,74425,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
19,One,51,8355,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
19,One,54,7013,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
19,One,45,10617,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
19,One,52,6296,0.7,0.4,continuous,arc,no,0.7,0.4,0,0,0,1,continuousarc
19,One,55,6946,0.3,0.6,discrete,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretearc
19,One,59,6575,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
19,One,33,13981,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
19,One,61,4167,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
19,One,60,8037,0.8,0.4,discrete,square,no,0.8,0.6,0,-0.2,-0.2,0,discretesquare
19,One,63,6372,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
19,One,58,58514,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
19,One,53,6492,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
19,One,62,5140,0.7,0.4,discrete,arc,yes,0.8,0.6,-0.1,-0.2,-0.3,0,vsupdiscretearc
20,One,2,8227,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
19,One,57,9360,0.95,0.1,discrete,juxtaposed,no,0.95,0.1,0,0,0,1,discretejuxtaposed
19,One,56,7397,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
19,One,64,6100,0.7,0.1,continuous,arc,no,0.8,0.4,-0.1,-0.3,-0.4,0,continuousarc
20,One,4,18079,0.1,0.4,discrete,square,yes,0.8,0.6,-0.7,-0.2,-0.9,0,vsupdiscretesquare
20,One,6,5102,0.2,0.1,discrete,square,no,0.4,0.4,-0.2,-0.3,-0.5,0,discretesquare
20,One,3,28152,0.8,0.4,discrete,juxtaposed,no,0.95,0.1,-0.15,0.3,0.15,0,discretejuxtaposed
20,One,5,9,0.7,0.1,discrete,arc,no,0.8,0.6,-0.1,-0.5,-0.6,0,discretearc
20,One,8,29651,0.2,0.1,continuous,arc,no,0.7,0.1,-0.5,0,-0.5,0,continuousarc
20,One,10,8963,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
20,One,9,4773,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
20,One,13,5331,0.2,0.1,discrete,arc,no,0.8,0.4,-0.6,-0.3,-0.9,0,discretearc
20,One,14,9148,0.2,0.1,discrete,arc,yes,0.4,0.4,-0.2,-0.3,-0.5,0,vsupdiscretearc
20,One,15,4175,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
20,One,11,6497,0.2,0.1,continuous,square,no,0.8,0.4,-0.6,-0.3,-0.9,0,continuoussquare
20,One,12,4683,0.2,0.1,discrete,juxtaposed,no,0.7,0.1,-0.5,0,-0.5,0,discretejuxtaposed
20,One,16,67611,0.1,0.4,discrete,square,yes,0.3,0.6,-0.2,-0.2,-0.4,0,vsupdiscretesquare
20,One,20,8434,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
20,One,19,94836,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
20,One,17,7218,0.2,0.1,discrete,arc,yes,0.7,0.4,-0.5,-0.3,-0.8,0,vsupdiscretearc
20,One,22,18265,0.7,0.4,continuous,juxtaposed,no,0.7,0.1,0,0.3,0.3,0,continuousjuxtaposed
20,One,18,36629,0.2,0.1,continuous,arc,no,0.8,0.6,-0.6,-0.5,-1.1,0,continuousarc
20,One,23,3176,0.8,0.6,discrete,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,discretejuxtaposed
20,One,21,8075,0.7,0.1,continuous,square,no,0.95,0.1,-0.25,0,-0.25,0,continuoussquare
20,One,1,15719,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
20,One,26,3373,0.95,0.1,discrete,square,no,0.8,0.6,0.15,-0.5,-0.35,0,discretesquare
20,One,24,9001,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
20,One,27,12892,0.45,0.1,continuous,arc,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousarc
20,One,28,4239,0.1,0.4,discrete,juxtaposed,no,0.2,0.1,-0.1,0.3,0.2,0,discretejuxtaposed
20,One,32,10319,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
20,One,30,5329,0.7,0.1,continuous,arc,no,0.95,0.1,-0.25,0,-0.25,0,continuousarc
20,One,31,2518,0.3,0.6,discrete,juxtaposed,no,0.4,0.4,-0.1,0.2,0.1,0,discretejuxtaposed
20,One,7,23915,0.1,0.4,continuous,juxtaposed,no,0.8,0.4,-0.7,0,-0.7,0,continuousjuxtaposed
20,One,29,3130,0.7,0.1,continuous,square,no,0.95,0.1,-0.25,0,-0.25,0,continuoussquare
20,One,34,6264,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
20,One,25,4398,0.4,0.4,continuous,juxtaposed,no,0.4,0.8,0,-0.4,-0.4,0,continuousjuxtaposed
20,One,35,9301,0.4,0.4,continuous,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousarc
20,One,39,5795,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
20,One,40,4154,0.4,0.8,continuous,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,continuousjuxtaposed
20,One,33,3817,0.95,0.1,discrete,juxtaposed,no,0.8,0.6,0.15,-0.5,-0.35,0,discretejuxtaposed
20,One,36,5595,0.8,0.6,discrete,juxtaposed,no,0.95,0.1,-0.15,0.5,0.35,0,discretejuxtaposed
20,One,37,18970,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
20,One,44,5671,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
20,One,45,17722,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
20,One,47,10169,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
20,One,43,4868,0.4,0.8,continuous,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,continuousjuxtaposed
20,One,48,6544,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
20,One,38,7578,0.8,0.6,continuous,arc,no,0.4,0.8,0.4,-0.2,0.2,0,continuousarc
20,One,46,6012,0.4,0.4,discrete,square,no,0.3,0.6,0.1,-0.2,-0.1,0,discretesquare
20,One,51,15218,0.7,0.4,continuous,arc,no,0.7,0.1,0,0.3,0.3,0,continuousarc
20,One,50,6942,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
20,One,54,6220,0.8,0.4,continuous,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,continuousjuxtaposed
20,One,49,4388,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
20,One,53,6546,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
20,One,41,6320,0.7,0.1,continuous,arc,no,0.95,0.1,-0.25,0,-0.25,0,continuousarc
20,One,56,4280,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
20,One,55,11036,0.4,0.8,discrete,arc,yes,0.4,0.8,0,0,0,1,vsupdiscretearc
20,One,57,6695,0.4,0.4,discrete,square,no,0.45,0.1,-0.05,0.3,0.25,0,discretesquare
20,One,58,6263,0.45,0.1,continuous,juxtaposed,no,0.45,0.1,0,0,0,1,continuousjuxtaposed
20,One,62,5787,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
20,One,61,6985,0.7,0.4,continuous,square,no,0.8,0.4,-0.1,0,-0.1,0,continuoussquare
20,One,42,4575,0.7,0.1,continuous,juxtaposed,no,0.7,0.4,0,-0.3,-0.3,0,continuousjuxtaposed
20,One,59,4293,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
20,One,52,6863,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
21,One,1,74264,0.8,0.4,continuous,arc,no,0.8,0.6,0,-0.2,-0.2,0,continuousarc
20,One,63,6827,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
21,One,5,6452,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
20,One,60,6165,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
21,One,2,10380,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
21,One,4,22717,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
21,One,3,20125,0.7,0.1,continuous,juxtaposed,no,0.7,0.1,0,0,0,1,continuousjuxtaposed
21,One,10,13557,0.8,0.4,discrete,arc,yes,0.1,0.4,0.7,0,0.7,0,vsupdiscretearc
21,One,9,19391,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
21,One,6,9658,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
20,One,64,6202,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
21,One,12,100470,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
21,One,11,18002,0.4,0.8,discrete,square,no,0.4,0.8,0,0,0,1,discretesquare
21,One,8,14525,0.95,0.1,continuous,arc,no,0.1,0.4,0.85,-0.3,0.55,0,continuousarc
21,One,7,12492,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
21,One,18,7528,0.8,0.4,discrete,square,yes,0.1,0.4,0.7,0,0.7,0,vsupdiscretesquare
21,One,16,13421,0.4,0.8,discrete,square,yes,0.2,0.1,0.2,0.7,0.9,0,vsupdiscretesquare
21,One,20,14373,0.1,0.4,discrete,arc,yes,0.1,0.4,0,0,0,1,vsupdiscretearc
21,One,17,16530,0.8,0.6,discrete,arc,no,0.95,0.1,-0.15,0.5,0.35,0,discretearc
21,One,15,11338,0.4,0.4,continuous,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,continuousjuxtaposed
21,One,14,13106,0.4,0.8,discrete,arc,no,0.45,0.1,-0.05,0.7,0.65,0,discretearc
21,One,19,15119,0.4,0.8,continuous,arc,no,0.4,0.8,0,0,0,1,continuousarc
21,One,24,16770,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
21,One,13,36038,0.4,0.4,discrete,juxtaposed,no,0.4,0.8,0,-0.4,-0.4,0,discretejuxtaposed
21,One,23,9994,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
21,One,25,11956,0.8,0.6,discrete,arc,yes,0.7,0.4,0.1,0.2,0.3,0,vsupdiscretearc
21,One,21,15465,0.1,0.4,continuous,juxtaposed,no,0.1,0.4,0,0,0,1,continuousjuxtaposed
21,One,30,17735,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
21,One,29,13001,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
21,One,26,10899,0.3,0.6,continuous,arc,no,0.4,0.4,-0.1,0.2,0.1,0,continuousarc
21,One,28,10549,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
21,One,31,7162,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
21,One,33,22613,0.8,0.6,continuous,square,no,0.8,0.6,0,0,0,1,continuoussquare
21,One,22,16890,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
21,One,36,13539,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
21,One,35,15162,0.4,0.4,continuous,square,no,0.4,0.4,0,0,0,1,continuoussquare
21,One,38,22006,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
21,One,37,25473,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
21,One,39,10406,0.4,0.8,discrete,juxtaposed,no,0.4,0.8,0,0,0,1,discretejuxtaposed
21,One,27,29244,0.7,0.4,continuous,juxtaposed,no,0.7,0.1,0,0.3,0.3,0,continuousjuxtaposed
21,One,42,14278,0.4,0.4,continuous,arc,no,0.3,0.6,0.1,-0.2,-0.1,0,continuousarc
21,One,34,10780,0.3,0.6,discrete,square,no,0.4,0.4,-0.1,0.2,0.1,0,discretesquare
21,One,32,12810,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
21,One,44,10870,0.8,0.6,discrete,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,discretejuxtaposed
21,One,41,8257,0.1,0.4,discrete,arc,no,0.1,0.4,0,0,0,1,discretearc
21,One,45,16348,0.4,0.8,discrete,arc,yes,0.4,0.8,0,0,0,1,vsupdiscretearc
21,One,48,13555,0.1,0.4,continuous,square,no,0.2,0.1,-0.1,0.3,0.2,0,continuoussquare
21,One,40,14209,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
21,One,43,10239,0.2,0.1,continuous,juxtaposed,no,0.2,0.1,0,0,0,1,continuousjuxtaposed
21,One,47,8796,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
21,One,49,29684,0.8,0.6,discrete,square,no,0.8,0.4,0,0.2,0.2,0,discretesquare
21,One,51,5551,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
21,One,52,19362,0.45,0.1,continuous,square,no,0.7,0.4,-0.25,-0.3,-0.55,0,continuoussquare
21,One,46,7968,0.3,0.6,discrete,juxtaposed,no,0.3,0.6,0,0,0,1,discretejuxtaposed
21,One,55,10402,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
21,One,58,10311,0.3,0.6,discrete,arc,no,0.4,0.4,-0.1,0.2,0.1,0,discretearc
21,One,50,12379,0.3,0.6,discrete,juxtaposed,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretejuxtaposed
21,One,59,10503,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
21,One,61,10373,0.8,0.4,continuous,square,no,0.7,0.4,0.1,0,0.1,0,continuoussquare
21,One,62,36738,0.1,0.4,discrete,square,no,0.2,0.1,-0.1,0.3,0.2,0,discretesquare
21,One,53,7541,0.1,0.4,continuous,square,no,0.2,0.1,-0.1,0.3,0.2,0,continuoussquare
21,One,63,6165,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
21,One,60,8962,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
21,One,56,10711,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
21,One,57,35381,0.7,0.4,discrete,square,yes,0.7,0.4,0,0,0,1,vsupdiscretesquare
21,One,54,10410,0.1,0.4,continuous,arc,no,0.2,0.1,-0.1,0.3,0.2,0,continuousarc
22,One,2,10485,0.3,0.6,discrete,square,no,0.4,0.4,-0.1,0.2,0.1,0,discretesquare
22,One,5,11836,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
22,One,4,17444,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
22,One,3,9237,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
22,One,7,8825,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
21,One,64,10568,0.8,0.6,continuous,juxtaposed,no,0.8,0.4,0,0.2,0.2,0,continuousjuxtaposed
22,One,8,6924,0.95,0.1,continuous,square,no,0.95,0.1,0,0,0,1,continuoussquare
22,One,12,11821,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
22,One,11,36584,0.1,0.4,continuous,juxtaposed,no,0.2,0.1,-0.1,0.3,0.2,0,continuousjuxtaposed
22,One,14,12721,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
22,One,13,23446,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
22,One,15,10560,0.2,0.1,continuous,arc,no,0.2,0.1,0,0,0,1,continuousarc
22,One,10,9462,0.7,0.4,continuous,square,no,0.8,0.6,-0.1,-0.2,-0.3,0,continuoussquare
22,One,17,7802,0.7,0.1,continuous,juxtaposed,no,0.8,0.6,-0.1,-0.5,-0.6,0,continuousjuxtaposed
22,One,16,6593,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
22,One,9,13173,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
22,One,20,7399,0.8,0.4,continuous,square,no,0.7,0.4,0.1,0,0.1,0,continuoussquare
22,One,18,13536,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
22,One,22,59956,0.3,0.6,discrete,square,yes,0.4,0.4,-0.1,0.2,0.1,0,vsupdiscretesquare
22,One,1,388743,0.95,0.1,continuous,arc,no,0.1,0.4,0.85,-0.3,0.55,0,continuousarc
22,One,21,7658,0.7,0.4,continuous,arc,no,0.8,0.4,-0.1,0,-0.1,0,continuousarc
22,One,25,10762,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
22,One,26,9324,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
22,One,6,13994,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
22,One,23,5507,0.4,0.4,discrete,juxtaposed,no,0.3,0.6,0.1,-0.2,-0.1,0,discretejuxtaposed
22,One,28,7628,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
22,One,27,5796,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
22,One,19,7252,0.4,0.4,discrete,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,discretejuxtaposed
22,One,30,7092,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
22,One,32,4570,0.4,0.4,continuous,juxtaposed,no,0.4,0.4,0,0,0,1,continuousjuxtaposed
22,One,24,6081,0.2,0.1,continuous,juxtaposed,no,0.95,0.1,-0.75,0,-0.75,0,continuousjuxtaposed
22,One,29,3954,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
22,One,33,7146,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
22,One,35,3927,0.8,0.4,discrete,juxtaposed,no,0.8,0.4,0,0,0,1,discretejuxtaposed
22,One,34,4368,0.95,0.1,continuous,juxtaposed,no,0.8,0.4,0.15,-0.3,-0.15,0,continuousjuxtaposed
22,One,40,8086,0.8,0.6,discrete,arc,yes,0.8,0.6,0,0,0,1,vsupdiscretearc
22,One,36,4000,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
22,One,37,5501,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
22,One,43,6965,0.4,0.4,discrete,square,no,0.4,0.4,0,0,0,1,discretesquare
22,One,31,3017,0.4,0.8,continuous,juxtaposed,no,0.4,0.4,0,0.4,0.4,0,continuousjuxtaposed
22,One,44,7858,0.4,0.4,discrete,arc,no,0.4,0.4,0,0,0,1,discretearc
22,One,38,12597,0.45,0.1,continuous,square,no,0.4,0.4,0.05,-0.3,-0.25,0,continuoussquare
22,One,41,5669,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
22,One,47,3179,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
22,One,45,6432,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
22,One,48,10108,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
22,One,42,2986,0.7,0.1,continuous,juxtaposed,no,0.8,0.6,-0.1,-0.5,-0.6,0,continuousjuxtaposed
22,One,46,3716,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
22,One,50,6722,0.7,0.4,continuous,square,no,0.8,0.4,-0.1,0,-0.1,0,continuoussquare
22,One,53,6939,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
22,One,51,5154,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
22,One,49,2309,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
22,One,54,2463,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
22,One,55,4181,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
22,One,57,2529,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
22,One,58,7732,0.45,0.1,discrete,arc,no,0.45,0.1,0,0,0,1,discretearc
22,One,56,2609,0.8,0.4,discrete,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,discretejuxtaposed
22,One,60,6304,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
22,One,39,4583,0.4,0.4,continuous,juxtaposed,no,0.4,0.8,0,-0.4,-0.4,0,continuousjuxtaposed
22,One,59,7715,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
22,One,62,6052,0.7,0.1,discrete,arc,yes,0.7,0.1,0,0,0,1,vsupdiscretearc
22,One,63,3411,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
22,One,52,3291,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
22,One,64,3906,0.95,0.1,discrete,square,yes,0.95,0.1,0,0,0,1,vsupdiscretesquare
22,One,61,5316,0.8,0.4,discrete,arc,no,0.8,0.4,0,0,0,1,discretearc
23,One,3,23414,0.95,0.1,discrete,square,no,0.8,0.4,0.15,-0.3,-0.15,0,discretesquare
23,One,1,20792,0.8,0.6,discrete,arc,yes,0.4,0.8,0.4,-0.2,0.2,0,vsupdiscretearc
23,One,7,7297,0.3,0.6,discrete,square,yes,0.4,0.4,-0.1,0.2,0.1,0,vsupdiscretesquare
23,One,6,9685,0.95,0.1,continuous,arc,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousarc
23,One,4,16777,0.1,0.4,continuous,arc,no,0.1,0.4,0,0,0,1,continuousarc
23,One,9,9896,0.4,0.4,discrete,square,yes,0.4,0.4,0,0,0,1,vsupdiscretesquare
23,One,10,6223,0.4,0.8,continuous,juxtaposed,no,0.7,0.1,-0.3,0.7,0.4,0,continuousjuxtaposed
23,One,5,21841,0.45,0.1,continuous,juxtaposed,no,0.2,0.1,0.25,0,0.25,0,continuousjuxtaposed
23,One,13,4963,0.4,0.4,discrete,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,discretejuxtaposed
23,One,8,6033,0.8,0.6,discrete,square,yes,0.8,0.4,0,0.2,0.2,0,vsupdiscretesquare
23,One,2,6444,0.8,0.6,discrete,arc,yes,0.4,0.8,0.4,-0.2,0.2,0,vsupdiscretearc
23,One,14,9124,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
23,One,11,7983,0.3,0.6,discrete,arc,yes,0.4,0.8,-0.1,-0.2,-0.3,0,vsupdiscretearc
23,One,16,5188,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
23,One,19,11920,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
23,One,12,7804,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
23,One,21,6524,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
23,One,18,369808,0.8,0.4,discrete,arc,no,0.7,0.4,0.1,0,0.1,0,discretearc
23,One,17,12365,0.3,0.6,continuous,arc,no,0.4,0.8,-0.1,-0.2,-0.3,0,continuousarc
23,One,22,7860,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
23,One,15,16385,0.7,0.4,continuous,juxtaposed,no,0.4,0.8,0.3,-0.4,-0.1,0,continuousjuxtaposed
23,One,24,21255,0.7,0.1,continuous,juxtaposed,no,0.8,0.4,-0.1,-0.3,-0.4,0,continuousjuxtaposed
23,One,23,5131,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
23,One,27,5829,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
23,One,25,7061,0.4,0.4,discrete,juxtaposed,no,0.4,0.4,0,0,0,1,discretejuxtaposed
23,One,31,6828,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
23,One,20,5729,0.95,0.1,continuous,arc,no,0.95,0.1,0,0,0,1,continuousarc
23,One,32,9571,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
23,One,33,8485,0.3,0.6,discrete,juxtaposed,no,0.4,0.8,-0.1,-0.2,-0.3,0,discretejuxtaposed
23,One,34,3228,0.1,0.4,discrete,juxtaposed,no,0.1,0.4,0,0,0,1,discretejuxtaposed
23,One,26,6068,0.3,0.6,discrete,square,no,0.3,0.6,0,0,0,1,discretesquare
23,One,28,4415,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
23,One,36,3404,0.45,0.1,discrete,arc,no,0.2,0.1,0.25,0,0.25,0,discretearc
23,One,30,7748,0.8,0.4,discrete,square,yes,0.7,0.4,0.1,0,0.1,0,vsupdiscretesquare
23,One,29,4423,0.2,0.1,continuous,square,no,0.2,0.1,0,0,0,1,continuoussquare
23,One,35,4217,0.7,0.1,continuous,arc,no,0.7,0.1,0,0,0,1,continuousarc
23,One,37,6212,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
23,One,40,4875,0.45,0.1,discrete,square,yes,0.4,0.4,0.05,-0.3,-0.25,0,vsupdiscretesquare
23,One,38,3981,0.95,0.1,discrete,square,no,0.8,0.6,0.15,-0.5,-0.35,0,discretesquare
23,One,39,2972,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
23,One,41,5980,0.8,0.6,discrete,arc,no,0.8,0.6,0,0,0,1,discretearc
23,One,46,2364,0.95,0.1,discrete,juxtaposed,no,0.8,0.6,0.15,-0.5,-0.35,0,discretejuxtaposed
23,One,45,5258,0.8,0.4,continuous,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,continuousjuxtaposed
23,One,43,5075,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
23,One,42,3940,0.95,0.1,discrete,arc,no,0.95,0.1,0,0,0,1,discretearc
23,One,48,6004,0.45,0.1,discrete,square,yes,0.45,0.1,0,0,0,1,vsupdiscretesquare
23,One,47,6264,0.3,0.6,continuous,square,no,0.4,0.4,-0.1,0.2,0.1,0,continuoussquare
23,One,52,5557,0.8,0.4,continuous,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,continuousjuxtaposed
23,One,53,3764,0.2,0.1,discrete,square,no,0.2,0.1,0,0,0,1,discretesquare
23,One,55,4876,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
23,One,51,9969,0.95,0.1,continuous,square,no,0.8,0.6,0.15,-0.5,-0.35,0,continuoussquare
23,One,57,3556,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
23,One,50,5770,0.8,0.4,continuous,arc,no,0.7,0.4,0.1,0,0.1,0,continuousarc
23,One,54,4611,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
23,One,58,5706,0.4,0.8,continuous,square,no,0.3,0.6,0.1,0.2,0.3,0,continuoussquare
23,One,59,2954,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
23,One,49,6788,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
23,One,63,3534,0.2,0.1,discrete,juxtaposed,no,0.1,0.4,0.1,-0.3,-0.2,0,discretejuxtaposed
23,One,60,3755,0.7,0.1,discrete,arc,no,0.7,0.4,0,-0.3,-0.3,0,discretearc
23,One,56,5412,0.4,0.8,discrete,juxtaposed,no,0.45,0.1,-0.05,0.7,0.65,0,discretejuxtaposed
23,One,64,6441,0.95,0.1,continuous,arc,no,0.8,0.6,0.15,-0.5,-0.35,0,continuousarc
24,One,2,16987,0.4,0.8,discrete,juxtaposed,no,0.2,0.1,0.2,0.7,0.9,0,discretejuxtaposed
23,One,61,3388,0.4,0.8,discrete,juxtaposed,no,0.2,0.1,0.2,0.7,0.9,0,discretejuxtaposed
23,One,62,5188,0.8,0.6,discrete,square,yes,0.8,0.6,0,0,0,1,vsupdiscretesquare
24,One,1,27753,0.4,0.8,continuous,arc,no,0.45,0.1,-0.05,0.7,0.65,0,continuousarc
24,One,3,16787,0.4,0.4,continuous,juxtaposed,no,0.45,0.1,-0.05,0.3,0.25,0,continuousjuxtaposed
24,One,6,7248,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
24,One,7,6407,0.7,0.1,discrete,square,no,0.7,0.1,0,0,0,1,discretesquare
24,One,4,9954,0.7,0.1,continuous,arc,no,0.7,0.4,0,-0.3,-0.3,0,continuousarc
23,One,44,5372,0.7,0.4,discrete,arc,yes,0.7,0.4,0,0,0,1,vsupdiscretearc
24,One,5,19616,0.2,0.1,discrete,arc,yes,0.2,0.1,0,0,0,1,vsupdiscretearc
24,One,11,11920,0.8,0.4,discrete,arc,no,0.8,0.6,0,-0.2,-0.2,0,discretearc
24,One,13,12647,0.8,0.4,discrete,juxtaposed,no,0.8,0.6,0,-0.2,-0.2,0,discretejuxtaposed
24,One,8,8253,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
24,One,9,11958,0.45,0.1,discrete,juxtaposed,no,0.45,0.1,0,0,0,1,discretejuxtaposed
24,One,12,24097,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
24,One,10,13709,0.4,0.4,discrete,arc,yes,0.3,0.6,0.1,-0.2,-0.1,0,vsupdiscretearc
24,One,19,10534,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
24,One,15,11363,0.8,0.6,continuous,juxtaposed,no,0.8,0.6,0,0,0,1,continuousjuxtaposed
24,One,16,8286,0.3,0.6,discrete,square,yes,0.3,0.6,0,0,0,1,vsupdiscretesquare
24,One,18,13534,0.7,0.4,discrete,arc,no,0.7,0.4,0,0,0,1,discretearc
24,One,23,7491,0.7,0.4,continuous,juxtaposed,no,0.7,0.4,0,0,0,1,continuousjuxtaposed
24,One,22,9205,0.4,0.8,discrete,arc,no,0.4,0.8,0,0,0,1,discretearc
24,One,14,4961,0.95,0.1,discrete,arc,yes,0.95,0.1,0,0,0,1,vsupdiscretearc
24,One,20,19000,0.7,0.4,continuous,arc,no,0.7,0.4,0,0,0,1,continuousarc
24,One,26,18718,0.2,0.1,discrete,arc,no,0.2,0.1,0,0,0,1,discretearc
24,One,28,4577,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
24,One,24,30374,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
24,One,25,5433,0.45,0.1,continuous,arc,no,0.45,0.1,0,0,0,1,continuousarc
24,One,31,8106,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
24,One,21,16440,0.1,0.4,discrete,square,yes,0.1,0.4,0,0,0,1,vsupdiscretesquare
24,One,29,9558,0.8,0.4,discrete,square,yes,0.8,0.4,0,0,0,1,vsupdiscretesquare
24,One,17,21465,0.4,0.8,continuous,square,no,0.4,0.8,0,0,0,1,continuoussquare
24,One,32,13965,0.45,0.1,discrete,arc,yes,0.45,0.1,0,0,0,1,vsupdiscretearc
24,One,33,8711,0.1,0.4,continuous,square,no,0.1,0.4,0,0,0,1,continuoussquare
24,One,34,8310,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
24,One,37,6718,0.2,0.1,discrete,juxtaposed,no,0.2,0.1,0,0,0,1,discretejuxtaposed
24,One,27,7998,0.7,0.4,discrete,square,no,0.7,0.4,0,0,0,1,discretesquare
24,One,30,8755,0.7,0.4,continuous,square,no,0.7,0.4,0,0,0,1,continuoussquare
24,One,39,6232,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
24,One,38,9754,0.7,0.4,continuous,arc,no,0.7,0.4,0,0,0,1,continuousarc
24,One,35,6063,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
24,One,44,8111,0.8,0.4,continuous,arc,no,0.8,0.4,0,0,0,1,continuousarc
24,One,40,9868,0.3,0.6,continuous,arc,no,0.4,0.4,-0.1,0.2,0.1,0,continuousarc
24,One,43,7765,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
24,One,36,12679,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
24,One,42,5933,0.4,0.8,discrete,juxtaposed,no,0.45,0.1,-0.05,0.7,0.65,0,discretejuxtaposed
24,One,48,6334,0.7,0.1,discrete,square,yes,0.7,0.1,0,0,0,1,vsupdiscretesquare
24,One,45,14064,0.8,0.6,discrete,square,no,0.8,0.6,0,0,0,1,discretesquare
24,One,46,4752,0.8,0.6,discrete,juxtaposed,no,0.8,0.6,0,0,0,1,discretejuxtaposed
24,One,49,9191,0.4,0.8,discrete,square,yes,0.4,0.8,0,0,0,1,vsupdiscretesquare
24,One,51,4917,0.7,0.1,continuous,square,no,0.7,0.1,0,0,0,1,continuoussquare
24,One,54,8841,0.8,0.4,discrete,arc,yes,0.8,0.4,0,0,0,1,vsupdiscretearc
24,One,50,8095,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
24,One,55,7677,0.2,0.1,discrete,square,yes,0.2,0.1,0,0,0,1,vsupdiscretesquare
24,One,52,7873,0.3,0.6,continuous,square,no,0.3,0.6,0,0,0,1,continuoussquare
24,One,53,8715,0.7,0.4,continuous,juxtaposed,no,0.1,0.4,0.6,0,0.6,0,continuousjuxtaposed
24,One,58,8570,0.45,0.1,continuous,square,no,0.45,0.1,0,0,0,1,continuoussquare
24,One,57,4718,0.7,0.1,discrete,arc,no,0.7,0.1,0,0,0,1,discretearc
24,One,41,3833,0.4,0.8,continuous,juxtaposed,no,0.4,0.8,0,0,0,1,continuousjuxtaposed
24,One,47,12926,0.4,0.4,discrete,arc,yes,0.4,0.4,0,0,0,1,vsupdiscretearc
24,One,56,29822,0.45,0.1,discrete,square,no,0.45,0.1,0,0,0,1,discretesquare
24,One,60,6883,0.1,0.4,discrete,square,no,0.1,0.4,0,0,0,1,discretesquare
24,One,62,7808,0.3,0.6,discrete,arc,no,0.3,0.6,0,0,0,1,discretearc
12,One,51,37842,0.3,0.6,continuous,square,no,0.1,0.4,0.2,0.2,0.4,0,continuoussquare
24,One,61,4468,0.45,0.1,continuous,juxtaposed,no,0.4,0.4,0.05,-0.3,-0.25,0,continuousjuxtaposed
24,One,59,4143,0.4,0.8,discrete,juxtaposed,no,0.3,0.6,0.1,0.2,0.3,0,discretejuxtaposed
24,One,64,5016,0.95,0.1,discrete,square,no,0.95,0.1,0,0,0,1,discretesquare
24,One,63,10331,0.7,0.4,continuous,juxtaposed,no,0.1,0.4,0.6,0,0.6,0,continuousjuxtaposed

==> anc/S2-Analysis-of-Correll-et-al-2018-and-Smart-et-al-2020/data/Smart2020-data.csv <==
user_id,age,occupation,gender,normal_vision,cvd,hours_on_comp,education,display_type,monitor_size,design_exp,comments,vis_type,model_type,color_ramp_index,target_value,selected_value,aesthetic_rating,trial_number
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,engagement,0,8,8,1,0
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,designer,1,6,6,0,1
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,designer,8,5,3,-20,2
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,linear,21,8,8,27,3
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,designer,11,6,6,24,4
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,bayesian,24,4,3,37,5
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,kmeans,14,1,0,-26,6
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,kmeans,18,4,4,-21,7
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,linear,6,8,7,44,8
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,engagement,0,8,8,53,9
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,bayesian,0,2,3,-16,10
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,bayesian,10,1,0,0,11
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,bayesian,13,3,4,42,12
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,designer,16,2,3,30,13
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,bayesian,22,2,3,30,14
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,linear,5,5,6,34,15
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,linear,11,3,4,30,16
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,kmeans,5,4,5,29,17
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,kmeans,24,2,4,59,18
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,kmeans,2,7,6,-43,19
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,linear,14,8,8,-50,20
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,bayesian,1,8,8,53,21
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,bayesian,25,5,6,47,22
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,designer,6,1,0,48,23
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,linear,1,3,3,-41,24
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,designer,12,7,7,32,25
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,engagement,0,8,8,34,26
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,designer,17,6,6,47,27
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,kmeans,15,0,0,-5,28
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,linear,18,2,3,-59,29
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,designer,20,8,8,83,30
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,kmeans,26,6,5,62,31
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,kmeans,8,2,2,52,32
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,linear,8,4,4,46,33
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,designer,2,2,3,-32,34
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,bayesian,8,5,4,37,35
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,heatmap,bayesian,4,2,3,-50,36
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,scatter,kmeans,25,7,6,40,37
2,30,Service Designer,Male,yes,no,6,graduateStudies,phone,4,8,,choropleth,linear,17,0,0,43,38
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,linear,12,5,5,-9,0
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,designer,10,0,0,100,1
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,linear,15,6,6,74,2
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,linear,21,6,5,64,3
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,kmeans,12,1,0,33,4
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,bayesian,6,4,5,34,5
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,designer,16,4,3,38,6
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,designer,9,8,8,-8,7
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,kmeans,15,4,3,84,8
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,bayesian,1,0,0,43,9
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,linear,1,7,6,86,10
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,kmeans,3,1,2,95,11
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,designer,0,0,7,75,12
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,kmeans,2,3,3,72,13
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,bayesian,23,1,1,62,14
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,linear,17,5,5,30,15
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,kmeans,4,5,6,49,16
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,engagement,0,8,8,-60,17
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,kmeans,16,7,7,50,18
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,bayesian,25,4,4,90,19
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,linear,8,5,5,12,20
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,designer,8,4,3,-90,21
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,linear,0,1,2,33,22
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,bayesian,4,3,4,8,23
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,bayesian,5,7,7,76,24
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,designer,4,0,0,55,25
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,kmeans,7,2,3,79,26
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,engagement,0,8,8,67,27
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,bayesian,13,3,3,27,28
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,bayesian,19,0,0,27,29
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,kmeans,8,1,1,74,30
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,bayesian,3,8,8,55,31
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,linear,11,5,5,50,32
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,engagement,0,8,8,-23,33
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,designer,15,0,0,88,34
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,kmeans,25,0,0,57,35
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,choropleth,designer,22,2,2,73,36
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,scatter,designer,18,6,6,88,37
3,57,Web Developer,Female,yes,no,8,highSchool,desktop,17,10,,heatmap,linear,18,5,5,60,38
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,linear,24,6,5,9,0
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,bayesian,3,3,3,55,1
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,kmeans,18,5,5,43,2
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,bayesian,5,1,2,78,3
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,linear,26,2,2,100,4
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,kmeans,23,4,4,80,5
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,designer,7,8,8,64,6
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,linear,14,7,7,-22,7
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,designer,22,8,8,35,8
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,bayesian,20,8,8,13,9
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,kmeans,17,1,1,57,10
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,kmeans,3,3,3,30,11
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,designer,17,5,5,59,12
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,kmeans,4,8,8,-33,13
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,bayesian,23,0,0,76,14
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,linear,15,8,8,-44,15
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,bayesian,11,8,8,83,16
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,bayesian,19,4,4,53,17
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,bayesian,21,1,1,56,18
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,kmeans,24,2,2,27,19
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,linear,16,6,3,-90,20
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,designer,25,6,5,49,21
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,linear,10,8,8,-64,22
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,engagement,0,8,8,40,23
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,designer,26,6,6,96,24
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,bayesian,9,7,7,39,25
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,kmeans,9,6,5,99,26
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,designer,23,7,7,-70,27
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,designer,10,4,5,74,28
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,linear,18,1,1,10,29
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,kmeans,2,3,3,-92,30
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,linear,6,4,4,0,31
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,designer,1,8,8,57,32
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,kmeans,0,2,2,38,33
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,linear,22,7,7,-58,34
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,heatmap,designer,19,6,7,61,35
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,engagement,0,8,8,86,36
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,scatter,bayesian,7,5,5,33,37
5,28,UI Designer,Male,yes,no,10,someCollege,laptop,13,7,Use both hue and tint,choropleth,engagement,0,8,8,-35,38
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,bayesian,26,7,6,53,0
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,bayesian,10,7,6,78,1
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,kmeans,3,4,4,78,2
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,designer,13,2,3,38,3
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,bayesian,3,5,5,56,4
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,designer,6,2,4,25,5
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,kmeans,21,6,5,0,6
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,linear,3,8,8,47,7
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,engagement,0,8,8,79,8
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,designer,16,2,2,-35,9
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,bayesian,17,3,4,0,10
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,bayesian,21,2,2,0,11
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,linear,5,6,6,0,12
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,linear,1,0,1,44,13
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,bayesian,18,3,4,30,14
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,kmeans,8,5,6,86,15
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,bayesian,15,1,0,44,16
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,kmeans,0,0,0,-74,17
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,bayesian,9,6,7,-82,18
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,engagement,0,8,8,60,19
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,linear,24,4,5,0,20
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,engagement,0,8,8,0,21
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,kmeans,13,4,4,21,22
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,linear,20,4,5,0,23
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,designer,14,1,0,0,24
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,bayesian,5,2,2,0,25
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,designer,7,3,5,0,26
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,kmeans,25,4,4,31,27
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,linear,8,1,0,0,28
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,linear,9,7,6,-70,29
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,kmeans,23,3,4,70,30
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,linear,14,4,5,0,31
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,designer,25,1,1,69,32
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,designer,20,1,2,69,33
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,linear,21,2,2,0,34
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,kmeans,17,3,4,80,35
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,scatter,designer,24,3,3,0,36
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,choropleth,designer,22,2,1,0,37
6,40,Design,Male,yes,no,8,collegeGraduate,laptop,24,16,kerouan@gmail.com,heatmap,kmeans,18,8,8,0,38
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,bayesian,0,6,5,-42,0
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,kmeans,24,5,5,-42,1
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,kmeans,18,7,6,-26,2
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,linear,6,7,4,-87,3
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,designer,20,8,8,35,4
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,bayesian,26,2,3,-43,5
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,linear,1,8,8,-43,6
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,linear,19,7,7,-33,7
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,designer,24,6,6,-85,8
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,designer,11,2,2,-65,9
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,designer,23,3,4,-37,10
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,designer,15,8,8,-15,11
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,bayesian,13,6,7,-44,12
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,linear,5,2,2,-24,13
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,designer,13,7,6,41,14
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,kmeans,9,7,8,11,15
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,engagement,0,8,8,-18,16
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,linear,14,0,2,-82,17
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,designer,4,8,8,9,18
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,bayesian,19,2,3,9,19
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,kmeans,17,8,8,9,20
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,bayesian,1,8,8,-19,21
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,bayesian,25,8,8,24,22
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,kmeans,14,4,3,10,23
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,bayesian,8,7,8,13,24
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,kmeans,6,5,4,12,25
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,linear,26,5,5,16,26
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,kmeans,19,1,1,9,27
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,bayesian,17,7,6,11,28
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,engagement,0,8,8,8,29
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,linear,18,7,7,11,30
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,designer,26,1,1,53,31
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,linear,20,0,0,9,32
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,kmeans,1,3,3,22,33
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,bayesian,21,8,8,8,34
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,scatter,kmeans,0,4,4,15,35
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,choropleth,linear,24,6,7,-10,36
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,designer,2,6,5,6,37
7,35,Graphic Design/Marketing,Male,yes,no,10,collegeGraduate,desktop,27,15,john@gawley.com,heatmap,engagement,0,8,8,9,38
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,linear,14,5,4,-64,0
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,bayesian,24,3,3,-49,1
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,bayesian,2,5,6,33,2
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,linear,1,3,4,33,3
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,linear,17,6,5,-45,4
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,bayesian,0,7,6,41,5
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,designer,13,4,4,-98,6
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,designer,8,6,7,-80,7
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,kmeans,20,3,4,-45,8
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,designer,24,2,3,12,9
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,kmeans,4,5,4,19,10
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,linear,22,4,6,24,11
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,bayesian,1,8,4,54,12
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,linear,8,7,4,-49,13
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,engagement,0,8,8,19,14
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,linear,21,4,3,-25,15
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,bayesian,26,0,1,20,16
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,bayesian,3,3,4,36,17
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,bayesian,12,0,0,59,18
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,kmeans,11,1,2,-19,19
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,designer,17,4,5,-27,20
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,kmeans,7,2,3,26,21
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,kmeans,14,0,0,72,22
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,kmeans,12,6,5,-54,23
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,designer,0,7,7,-43,24
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,kmeans,15,8,8,52,25
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,kmeans,2,1,0,-21,26
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,engagement,0,8,8,54,27
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,kmeans,8,1,2,29,28
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,linear,9,8,7,43,29
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,engagement,0,8,8,82,30
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,designer,16,6,6,32,31
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,designer,10,4,5,19,32
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,designer,4,1,2,-32,33
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,choropleth,bayesian,9,1,2,-41,34
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,heatmap,designer,21,6,5,-61,35
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,linear,20,8,8,40,36
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,linear,18,2,1,-52,37
8,35,,Female,yes,no,12,graduateStudies,phone,6,0,,scatter,bayesian,18,3,3,-44,38
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,designer,9,3,3,-51,0
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,bayesian,8,6,5,41,1
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,engagement,0,8,8,-100,2
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,kmeans,14,5,5,55,3
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,designer,8,8,8,-100,4
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,bayesian,16,6,7,56,5
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,linear,0,2,3,5,6
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,kmeans,15,2,2,-79,7
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,linear,15,3,3,40,8
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,kmeans,21,2,2,73,9
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,kmeans,0,4,4,95,10
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,engagement,0,8,8,-37,11
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,designer,21,6,6,100,12
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,designer,14,4,5,-100,13
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,bayesian,5,7,6,100,14
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,bayesian,6,2,3,-30,15
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,bayesian,19,7,7,74,16
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,kmeans,13,6,4,71,17
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,kmeans,20,0,0,39,18
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,kmeans,12,4,4,19,19
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,kmeans,10,6,6,100,20
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,designer,25,2,3,-90,21
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,linear,19,1,2,61,22
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,engagement,0,8,8,8,23
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,bayesian,17,2,2,92,24
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,linear,5,4,4,96,25
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,linear,13,2,2,-76,26
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,designer,10,0,0,-23,27
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,heatmap,linear,3,4,4,89,28
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,bayesian,20,3,3,-72,29
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,designer,17,8,8,-88,30
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,linear,26,4,5,-10,31
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,designer,11,7,6,-47,32
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,bayesian,25,2,2,0,33
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,kmeans,4,6,5,-80,34
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,linear,23,8,8,-48,35
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,linear,12,2,2,54,36
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,choropleth,bayesian,4,8,8,-12,37
9,24,Interactive and Visual Designer,Female,yes,no,8,collegeGraduate,laptop,15,4,I based my answers on two factors. I rated high if:- There was a good range in colors,scatter,designer,3,4,3,-100,38
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,kmeans,14,4,4,14,0
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,kmeans,1,0,0,-26,1
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,kmeans,22,7,6,31,2
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,designer,7,8,8,38,3
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,bayesian,21,1,1,38,4
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,kmeans,0,6,5,55,5
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,kmeans,13,1,1,22,6
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,linear,17,1,1,0,7
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,engagement,0,8,8,-15,8
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,linear,24,5,5,-35,9
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,designer,14,5,5,78,10
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,designer,19,1,2,27,11
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,designer,1,2,2,0,12
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,designer,5,5,4,0,13
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,linear,1,3,4,50,14
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,engagement,0,8,8,21,15
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,bayesian,8,3,3,49,16
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,bayesian,14,7,6,-23,17
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,bayesian,2,0,0,-17,18
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,linear,3,6,5,22,19
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,linear,5,8,8,-27,20
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,designer,0,7,4,-26,21
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,designer,12,3,3,-65,22
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,kmeans,26,8,7,23,23
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,engagement,0,8,8,24,24
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,kmeans,19,6,4,61,25
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,kmeans,7,3,4,30,26
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,linear,14,6,5,-85,27
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,bayesian,17,5,4,52,28
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,bayesian,22,1,1,-57,29
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,linear,15,3,4,0,30
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,bayesian,16,8,7,16,31
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,bayesian,6,7,6,21,32
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,kmeans,11,7,6,-30,33
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,designer,26,0,0,22,34
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,scatter,linear,9,6,4,62,35
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,bayesian,15,1,1,26,36
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,heatmap,designer,23,8,7,19,37
10,32,Product Designer,Female,yes,no,5,collegeGraduate,desktop,26,11,,choropleth,linear,26,3,3,-33,38
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,kmeans,20,3,3,-100,0
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,linear,19,1,1,-100,1
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,linear,16,6,7,-100,2
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,bayesian,7,7,8,-66,3
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,bayesian,19,5,4,-49,4
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,kmeans,7,5,6,0,5
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,kmeans,18,4,5,17,6
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,kmeans,3,5,4,-28,7
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,linear,25,7,6,25,8
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,engagement,0,8,8,-8,9
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,kmeans,13,1,1,-11,10
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,kmeans,19,0,0,48,11
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,designer,25,4,5,-37,12
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,designer,15,0,0,-16,13
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,bayesian,13,5,4,-12,14
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,kmeans,9,2,2,38,15
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,bayesian,14,5,3,-12,16
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,designer,18,8,8,8,17
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,linear,5,8,8,11,18
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,designer,24,5,6,10,19
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,linear,20,2,3,-10,20
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,linear,15,7,7,12,21
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,designer,1,0,0,55,22
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,bayesian,2,0,0,43,23
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,designer,10,3,4,-59,24
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,linear,10,0,0,16,25
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,kmeans,17,1,2,-11,26
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,bayesian,8,6,7,10,27
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,bayesian,23,4,5,-74,28
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,designer,23,8,8,29,29
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,linear,14,8,7,13,30
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,bayesian,3,5,5,-9,31
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,linear,7,2,4,-10,32
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,designer,14,5,5,15,33
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,bayesian,20,2,3,-10,34
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,scatter,engagement,0,8,8,15,35
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,designer,13,2,3,100,36
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,heatmap,kmeans,1,8,7,13,37
11,31,Analyst,Female,yes,no,10,collegeGraduate,laptop,15,6,,choropleth,engagement,0,8,8,14,38
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,designer,8,8,7,-41,0
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,bayesian,22,6,6,-28,1
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,linear,5,6,7,-27,2
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,linear,3,7,7,0,3
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,linear,26,5,5,0,4
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,designer,4,3,4,0,5
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,designer,6,1,1,0,6
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,engagement,0,8,8,0,7
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,bayesian,10,1,2,23,8
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,engagement,0,8,8,15,9
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,designer,17,1,3,0,10
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,kmeans,3,2,3,0,11
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,engagement,0,8,8,18,12
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,designer,22,4,7,0,13
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,bayesian,18,2,3,14,14
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,bayesian,20,0,0,0,15
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,bayesian,4,6,7,0,16
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,kmeans,16,1,2,0,17
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,designer,24,3,4,-27,18
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,kmeans,5,1,2,0,19
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,kmeans,17,6,7,0,20
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,kmeans,4,4,6,0,21
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,linear,4,1,3,0,22
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,kmeans,15,2,3,0,23
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,bayesian,6,2,3,0,24
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,kmeans,0,3,2,12,25
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,kmeans,11,6,4,18,26
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,kmeans,13,1,3,0,27
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,designer,7,4,5,0,28
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,bayesian,7,2,4,0,29
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,linear,19,5,6,0,30
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,linear,20,4,1,-32,31
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,designer,20,2,3,0,32
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,designer,10,0,1,0,33
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,linear,1,2,4,0,34
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,heatmap,linear,8,7,6,0,35
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,choropleth,bayesian,23,4,5,0,36
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,bayesian,13,8,8,0,37
13,29,,Male,yes,no,9,someCollege,desktop,-1,2,,scatter,linear,11,3,3,0,38
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,kmeans,9,2,2,0,0
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,bayesian,2,6,6,0,1
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,bayesian,25,8,8,0,2
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,kmeans,11,6,5,0,3
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,kmeans,14,7,7,0,4
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,engagement,0,8,8,0,5
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,linear,10,3,3,0,6
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,designer,5,1,1,0,7
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,kmeans,24,2,2,0,8
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,bayesian,4,3,3,0,9
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,engagement,0,8,8,0,10
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,designer,14,1,1,0,11
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,bayesian,19,5,5,0,12
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,linear,1,2,3,0,13
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,kmeans,13,0,1,0,14
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,linear,12,7,6,0,15
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,kmeans,5,8,8,0,16
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,designer,7,3,4,0,17
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,linear,25,6,5,0,18
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,linear,18,0,0,0,19
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,kmeans,25,3,4,0,20
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,designer,21,2,2,0,21
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,engagement,0,8,8,0,22
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,linear,9,1,1,0,23
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,linear,15,4,3,0,24
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,bayesian,14,1,1,0,25
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,designer,18,6,4,0,26
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,kmeans,20,6,5,0,27
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,linear,14,1,2,0,28
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,bayesian,18,6,7,0,29
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,bayesian,17,7,7,0,30
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,linear,26,3,4,0,31
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,designer,23,8,8,0,32
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,kmeans,3,8,8,0,33
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,designer,25,4,4,0,34
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,scatter,designer,4,7,6,0,35
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,choropleth,bayesian,10,0,0,0,36
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,bayesian,11,3,2,0,37
14,25,,Female,yes,no,8,someCollege,desktop,0,2,,heatmap,designer,17,1,2,0,38
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,designer,12,2,4,0,0
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,bayesian,18,6,6,47,1
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,linear,4,7,7,37,2
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,kmeans,13,6,7,42,3
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,bayesian,23,6,3,0,4
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,kmeans,7,7,8,0,5
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,linear,5,0,0,29,6
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,designer,2,8,8,0,7
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,linear,22,6,7,0,8
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,bayesian,21,3,3,0,9
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,engagement,0,8,8,0,10
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,bayesian,11,6,5,0,11
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,designer,6,8,8,46,12
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,designer,7,8,8,77,13
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,bayesian,20,6,6,0,14
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,bayesian,16,1,2,0,15
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,engagement,0,8,8,0,16
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,kmeans,11,1,1,0,17
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,bayesian,3,4,5,0,18
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,designer,5,4,5,0,19
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,kmeans,19,6,5,99,20
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,linear,3,5,5,0,21
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,designer,16,2,5,0,22
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,linear,8,3,3,0,23
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,bayesian,1,1,2,-21,24
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,linear,9,5,6,0,25
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,designer,4,3,5,31,26
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,designer,22,3,5,0,27
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,linear,19,3,2,0,28
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,linear,14,0,0,-35,29
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,choropleth,kmeans,3,6,7,0,30
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,kmeans,25,2,3,45,31
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,bayesian,25,0,0,53,32
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,kmeans,9,7,7,15,33
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,linear,16,3,4,-91,34
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,designer,24,6,6,0,35
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,kmeans,1,5,6,-13,36
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,heatmap,kmeans,12,4,5,29,37
15,20,,Male,yes,no,5,collegeGraduate,laptop,13,0,it so cool,scatter,engagement,0,8,8,47,38
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,engagement,0,8,8,-56,0
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,kmeans,3,1,1,39,1
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,bayesian,12,5,6,0,2
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,kmeans,1,4,6,-41,3
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,bayesian,22,6,6,-100,4
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,designer,25,4,3,26,5
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,designer,22,7,8,18,6
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,bayesian,16,2,3,-23,7
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,engagement,0,8,8,13,8
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,linear,14,5,6,-100,9
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,kmeans,7,6,5,100,10
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,linear,12,7,7,-20,11
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,kmeans,10,1,1,0,12
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,linear,11,4,5,16,13
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,designer,16,2,1,21,14
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,designer,6,5,6,-2,15
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,kmeans,24,6,6,16,16
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,linear,7,0,0,-13,17
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,linear,18,7,7,-24,18
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,kmeans,8,0,1,46,19
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,bayesian,15,0,0,0,20
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,kmeans,17,3,4,55,21
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,designer,21,1,1,21,22
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,engagement,0,8,8,-24,23
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,designer,13,6,6,-100,24
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,linear,4,8,8,33,25
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,linear,13,1,1,-12,26
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,bayesian,26,7,7,-16,27
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,kmeans,23,1,1,100,28
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,designer,12,5,6,-12,29
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,linear,10,8,8,12,30
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,choropleth,bayesian,4,0,0,-12,31
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,kmeans,26,2,1,23,32
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,bayesian,24,0,0,-15,33
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,linear,22,7,8,-100,34
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,bayesian,13,4,5,30,35
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,heatmap,bayesian,18,0,0,13,36
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,designer,11,1,1,-5,37
16,27,,Male,yes,no,10,graduateStudies,desktop,27,3,,scatter,designer,17,2,2,-5,38
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,kmeans,2,2,2,0,0
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,designer,21,0,0,0,1
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,bayesian,25,8,8,0,2
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,designer,8,7,7,0,3
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,kmeans,1,0,0,0,4
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,linear,2,3,0,0,5
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,linear,19,5,3,0,6
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,linear,9,4,3,0,7
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,kmeans,0,8,8,0,8
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,linear,6,3,1,0,9
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,kmeans,15,5,6,0,10
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,engagement,0,8,8,0,11
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,linear,16,3,0,0,12
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,kmeans,21,1,0,0,13
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,bayesian,15,6,5,0,14
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,linear,8,3,3,0,15
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,designer,2,5,5,0,16
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,linear,4,4,5,0,17
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,designer,5,7,6,0,18
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,kmeans,13,0,0,0,19
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,bayesian,17,7,7,0,20
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,bayesian,26,7,7,0,21
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,bayesian,22,8,8,0,22
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,kmeans,7,7,8,0,23
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,bayesian,8,2,2,0,24
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,engagement,0,8,8,0,25
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,scatter,engagement,0,8,8,0,26
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,bayesian,5,6,8,0,27
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,linear,23,4,5,0,28
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,linear,24,6,5,0,29
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,designer,18,3,2,0,30
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,designer,20,7,7,0,31
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,bayesian,7,5,5,0,32
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,designer,22,0,0,0,33
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,choropleth,designer,25,8,8,0,34
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,kmeans,14,7,8,0,35
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,designer,19,6,6,0,36
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,bayesian,18,6,5,0,37
17,24,,Male,yes,no,10,collegeGraduate,desktop,1,2,,heatmap,kmeans,8,7,7,0,38
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,kmeans,13,0,0,10,0
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,bayesian,22,6,6,9,1
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,designer,25,1,2,9,2
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,bayesian,5,0,0,-7,3
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,bayesian,14,3,3,6,4
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,kmeans,20,8,8,-13,5
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,engagement,0,8,8,-13,6
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,bayesian,23,0,0,-12,7
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,designer,22,0,0,12,8
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,kmeans,3,3,2,11,9
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,kmeans,21,2,2,11,10
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,linear,6,4,5,-7,11
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,designer,7,0,0,12,12
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,bayesian,18,6,5,10,13
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,linear,19,7,7,11,14
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,kmeans,23,8,8,10,15
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,linear,16,8,8,9,16
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,designer,10,8,8,-25,17
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,linear,5,3,2,-9,18
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,linear,21,6,4,23,19
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,bayesian,26,6,5,-6,20
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,bayesian,9,5,5,0,21
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,engagement,0,8,8,7,22
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,linear,26,0,0,-6,23
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,linear,20,8,8,11,24
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,designer,2,6,5,-8,25
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,designer,23,0,0,6,26
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,bayesian,2,8,8,-8,27
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,bayesian,25,7,7,0,28
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,kmeans,0,6,6,-10,29
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,kmeans,19,1,1,-8,30
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,linear,4,6,5,8,31
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,linear,23,5,4,5,32
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,choropleth,designer,21,6,5,0,33
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,engagement,0,8,8,12,34
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,scatter,kmeans,15,8,8,32,35
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,designer,5,6,5,14,36
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,kmeans,25,8,7,-6,37
19,28,UI,Female,yes,no,12,collegeGraduate,laptop,15,1,,heatmap,designer,11,8,8,0,38
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,kmeans,24,6,5,-67,0
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,linear,8,2,2,-94,1
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,kmeans,20,0,0,-38,2
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,linear,18,3,1,-29,3
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,kmeans,8,0,0,-38,4
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,engagement,0,8,8,-37,5
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,bayesian,11,0,0,87,6
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,kmeans,0,6,6,67,7
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,linear,4,6,5,77,8
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,linear,19,6,6,-39,9
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,kmeans,3,0,0,95,10
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,linear,12,3,3,-69,11
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,bayesian,22,2,2,27,12
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,designer,17,1,3,20,13
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,bayesian,16,4,3,-30,14
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,designer,11,2,2,-24,15
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,bayesian,24,0,0,-54,16
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,designer,14,2,3,-23,17
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,bayesian,4,0,0,-22,18
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,engagement,0,8,8,-40,19
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,kmeans,15,5,4,83,20
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,designer,22,5,3,45,21
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,bayesian,1,7,6,12,22
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,designer,1,7,7,21,23
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,designer,7,8,8,46,24
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,bayesian,18,3,5,-21,25
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,kmeans,13,3,3,-22,26
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,linear,5,6,5,-19,27
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,kmeans,9,5,4,9,28
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,designer,13,3,4,-100,29
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,engagement,0,8,8,58,30
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,designer,6,0,0,75,31
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,bayesian,26,7,6,22,32
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,kmeans,7,0,0,100,33
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,heatmap,linear,1,5,4,33,34
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,linear,25,5,4,17,35
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,bayesian,20,4,2,-28,36
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,scatter,linear,6,0,0,25,37
20,28,,Male,yes,no,12,collegeGraduate,desktop,23,2,,choropleth,designer,18,1,0,75,38
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,kmeans,17,8,8,0,0
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,linear,18,4,5,0,1
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,bayesian,16,7,8,0,2
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,engagement,0,8,8,14,3
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,linear,8,4,5,0,4
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,designer,19,8,7,0,5
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,engagement,0,8,8,0,6
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,kmeans,4,7,7,0,7
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,engagement,0,8,8,0,8
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,designer,21,5,5,0,9
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,bayesian,24,0,1,0,10
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,designer,26,2,2,0,11
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,linear,16,4,6,0,12
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,bayesian,20,5,4,0,13
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,kmeans,15,8,8,21,14
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,designer,7,7,7,0,15
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,linear,11,8,8,0,16
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,bayesian,5,5,8,0,17
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,designer,8,5,3,0,18
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,kmeans,11,6,5,0,19
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,linear,20,2,2,0,20
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,linear,26,0,0,0,21
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,linear,19,0,0,0,22
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,linear,9,4,4,0,23
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,designer,25,4,4,0,24
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,bayesian,12,5,4,0,25
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,bayesian,25,2,2,-5,26
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,kmeans,3,8,8,10,27
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,kmeans,7,7,8,8,28
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,kmeans,22,7,7,-8,29
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,heatmap,designer,24,7,7,-15,30
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,designer,14,4,4,12,31
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,kmeans,18,7,7,8,32
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,kmeans,21,2,2,-8,33
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,bayesian,8,4,4,7,34
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,choropleth,bayesian,15,5,4,9,35
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,bayesian,26,0,0,0,36
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,linear,15,0,0,11,37
22,23,,Female,yes,no,9,collegeGraduate,desktop,-1,3,,scatter,designer,4,4,4,9,38
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,engagement,0,8,8,0,0
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,bayesian,26,6,6,-53,1
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,bayesian,22,6,6,-39,2
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,bayesian,25,0,0,0,3
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,engagement,0,8,8,76,4
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,designer,7,6,6,15,5
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,linear,13,2,2,-80,6
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,bayesian,19,8,8,0,7
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,linear,17,3,3,-61,8
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,designer,19,5,5,32,9
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,engagement,0,8,8,94,10
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,linear,5,1,1,55,11
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,linear,24,6,6,-32,12
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,designer,9,0,0,32,13
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,kmeans,13,0,0,26,14
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,bayesian,4,7,7,34,15
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,designer,4,8,8,53,16
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,bayesian,21,6,7,18,17
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,linear,6,4,5,-100,18
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,linear,11,2,1,-31,19
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,designer,12,2,2,14,20
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,bayesian,10,8,8,100,21
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,linear,19,4,4,-11,22
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,kmeans,17,4,4,-16,23
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,kmeans,7,5,5,20,24
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,kmeans,15,8,8,13,25
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,kmeans,8,1,1,100,26
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,bayesian,14,3,3,21,27
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,designer,20,4,4,33,28
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,kmeans,6,1,1,100,29
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,kmeans,1,0,0,100,30
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,designer,21,7,7,100,31
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,designer,6,4,5,32,32
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,linear,18,2,2,40,33
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,scatter,kmeans,22,4,4,27,34
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,linear,14,3,4,25,35
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,heatmap,bayesian,8,1,1,100,36
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,kmeans,19,3,3,100,37
23,28,designer,Male,yes,no,10,collegeGraduate,desktop,8,5,,choropleth,designer,18,1,1,-36,38
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,linear,15,7,7,-58,0
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,designer,10,7,6,-64,1
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,designer,9,5,6,-77,2
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,bayesian,12,6,6,-89,3
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,kmeans,21,1,1,-39,4
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,engagement,0,8,8,-34,5
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,kmeans,25,1,1,-33,6
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,engagement,0,8,8,-40,7
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,bayesian,19,0,0,18,8
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,bayesian,13,6,5,-33,9
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,designer,3,4,4,-36,10
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,kmeans,18,0,0,0,11
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,bayesian,15,8,8,-38,12
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,designer,22,4,5,0,13
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,designer,7,1,2,13,14
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,designer,16,6,7,25,15
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,designer,5,7,6,30,16
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,bayesian,17,3,4,-29,17
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,linear,2,8,7,-82,18
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,kmeans,24,2,3,-47,19
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,kmeans,11,8,8,-49,20
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,kmeans,14,3,4,-56,21
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,kmeans,6,3,4,38,22
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,designer,0,7,6,32,23
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,linear,13,2,4,-61,24
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,designer,25,3,4,-93,25
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,linear,23,6,7,-83,26
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,linear,3,7,7,44,27
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,linear,16,2,2,-93,28
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,kmeans,17,0,1,-76,29
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,bayesian,4,6,5,-66,30
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,bayesian,10,5,4,30,31
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,linear,12,6,6,-52,32
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,linear,4,3,2,-88,33
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,kmeans,5,3,3,-94,34
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,bayesian,25,8,8,32,35
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,choropleth,engagement,0,8,8,88,36
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,scatter,linear,26,7,7,-65,37
24,23,Student,Male,yes,no,6,someCollege,laptop,15,6,,heatmap,bayesian,21,5,6,0,38
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,linear,26,6,5,-7,0
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,kmeans,9,1,0,22,1
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,designer,7,8,8,0,2
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,bayesian,1,6,5,0,3
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,engagement,0,8,8,0,4
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,linear,2,0,0,0,5
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,linear,9,1,0,0,6
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,designer,23,1,0,-51,7
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,kmeans,24,2,1,0,8
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,designer,21,5,6,0,9
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,kmeans,10,3,4,0,10
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,bayesian,18,4,5,-26,11
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,linear,7,4,4,-65,12
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,linear,19,3,3,19,13
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,bayesian,9,6,6,10,14
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,designer,17,7,8,0,15
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,linear,14,3,4,17,16
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,kmeans,8,5,5,29,17
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,bayesian,16,2,2,-14,18
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,designer,24,7,7,0,19
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,engagement,0,8,8,33,20
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,linear,23,7,7,8,21
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,bayesian,2,8,8,0,22
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,designer,22,7,8,0,23
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,engagement,0,8,8,0,24
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,kmeans,5,2,2,0,25
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,linear,17,5,6,-67,26
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,designer,26,7,6,0,27
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,kmeans,14,1,1,42,28
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,bayesian,10,5,6,63,29
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,bayesian,8,6,5,0,30
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,designer,0,3,2,-60,31
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,linear,21,5,5,28,32
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,designer,12,7,7,27,33
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,choropleth,kmeans,7,4,4,0,34
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,bayesian,11,3,3,15,35
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,heatmap,kmeans,20,3,4,-18,36
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,kmeans,23,4,4,-14,37
26,55,Web designer free lancer,Female,yes,no,8,someCollege,desktop,16,1,The test is very interesting. Congratulations!,scatter,bayesian,24,2,2,-28,38
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,linear,12,4,5,-22,0
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,linear,3,5,6,29,1
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,bayesian,26,0,0,43,2
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,linear,25,5,6,43,3
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,linear,14,7,5,74,4
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,designer,15,0,0,100,5
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,kmeans,21,0,0,52,6
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,bayesian,19,8,8,82,7
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,engagement,0,8,8,98,8
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,kmeans,17,6,7,84,9
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,designer,4,7,6,79,10
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,kmeans,22,0,1,-71,11
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,kmeans,26,3,2,89,12
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,designer,16,2,2,65,13
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,designer,10,8,8,87,14
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,engagement,0,8,8,37,15
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,linear,15,6,6,42,16
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,bayesian,2,8,8,81,17
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,designer,1,4,5,27,18
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,designer,23,4,4,0,19
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,bayesian,25,2,2,0,20
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,designer,11,7,8,82,21
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,designer,25,6,7,83,22
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,kmeans,25,6,5,66,23
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,linear,13,3,3,67,24
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,bayesian,4,6,6,39,25
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,linear,9,2,1,-52,26
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,bayesian,17,8,8,-46,27
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,engagement,0,8,8,-56,28
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,bayesian,12,6,6,68,29
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,kmeans,20,5,5,-69,30
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,linear,24,3,4,-64,31
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,kmeans,4,8,8,50,32
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,bayesian,8,1,1,65,33
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,bayesian,22,5,4,-59,34
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,kmeans,2,2,1,-45,35
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,scatter,kmeans,14,6,7,68,36
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,choropleth,linear,23,6,6,0,37
27,26,,Male,yes,no,8,collegeGraduate,phone,6,1,This was an interesting one. Thanks,heatmap,designer,20,4,3,49,38
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,linear,8,6,4,-52,0
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,kmeans,2,7,7,19,1
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,linear,9,4,4,64,2
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,designer,20,5,4,16,3
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,designer,13,0,0,30,4
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,engagement,0,8,8,33,5
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,engagement,0,8,8,25,6
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,linear,23,4,6,-11,7
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,kmeans,0,4,3,-30,8
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,bayesian,24,0,0,17,9
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,kmeans,22,5,7,26,10
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,kmeans,26,4,3,16,11
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,kmeans,16,6,7,22,12
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,designer,8,5,2,-54,13
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,linear,10,0,1,37,14
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,bayesian,21,8,7,65,15
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,kmeans,24,2,3,16,16
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,bayesian,8,4,3,19,17
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,bayesian,5,5,5,18,18
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,kmeans,18,1,1,11,19
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,designer,23,5,6,-43,20
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,designer,1,7,7,26,21
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,kmeans,15,0,0,18,22
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,designer,17,3,4,-33,23
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,bayesian,20,3,4,-93,24
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,engagement,0,8,8,26,25
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,bayesian,16,1,2,16,26
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,designer,6,1,2,-27,27
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,choropleth,linear,26,2,3,21,28
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,designer,7,2,2,14,29
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,bayesian,13,0,1,-28,30
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,linear,13,6,6,32,31
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,kmeans,12,8,8,30,32
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,bayesian,10,8,8,19,33
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,linear,24,3,4,23,34
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,heatmap,linear,12,8,7,29,35
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,designer,5,6,5,-28,36
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,linear,25,4,8,29,37
28,28,UX Designer,Female,yes,no,8,collegeGraduate,laptop,13,2,,scatter,bayesian,2,8,8,42,38
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,designer,9,4,3,-100,0
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,kmeans,18,8,8,-9,1
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,designer,26,4,4,-29,2
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,engagement,0,8,8,-100,3
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,linear,9,1,1,-27,4
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,designer,22,5,5,-100,5
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,linear,10,4,5,-100,6
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,linear,26,0,0,0,7
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,designer,1,1,3,-12,8
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,engagement,0,8,8,-69,9
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,bayesian,2,0,1,-7,10
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,bayesian,23,2,2,-29,11
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,designer,13,8,8,16,12
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,bayesian,10,1,1,-61,13
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,kmeans,17,6,5,-79,14
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,designer,19,6,5,-62,15
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,designer,6,5,6,-100,16
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,kmeans,10,5,5,-62,17
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,linear,3,6,5,-69,18
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,bayesian,6,0,1,-38,19
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,linear,16,8,8,-100,20
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,engagement,0,8,8,17,21
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,kmeans,2,1,2,-52,22
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,kmeans,21,2,3,-100,23
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,linear,17,6,5,-44,24
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,linear,7,1,2,-54,25
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,bayesian,19,1,2,-50,26
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,designer,15,8,8,-59,27
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,designer,24,7,6,-46,28
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,bayesian,12,1,1,-64,29
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,kmeans,12,0,0,0,30
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,linear,4,6,5,-66,31
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,bayesian,0,7,8,-100,32
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,scatter,bayesian,22,5,4,-54,33
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,linear,14,0,1,-78,34
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,kmeans,6,5,6,-83,35
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,bayesian,4,1,2,-38,36
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,heatmap,kmeans,13,5,4,-51,37
34,43,content strategist,noReply,yes,no,15,graduateStudies,laptop,15,15,,choropleth,kmeans,26,5,6,-61,38
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,designer,14,3,2,0,0
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,designer,3,3,2,0,1
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,kmeans,10,2,2,0,2
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,designer,23,3,2,0,3
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,kmeans,14,5,6,0,4
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,kmeans,16,3,2,0,5
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,kmeans,15,0,0,0,6
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,bayesian,7,1,2,0,7
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,designer,16,7,7,0,8
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,engagement,0,8,8,0,9
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,bayesian,2,1,1,0,10
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,linear,24,4,3,0,11
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,kmeans,20,5,6,0,12
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,engagement,0,8,8,0,13
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,designer,13,3,3,0,14
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,bayesian,21,0,1,0,15
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,linear,8,7,6,0,16
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,designer,11,1,1,0,17
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,bayesian,13,4,3,0,18
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,designer,6,6,5,0,19
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,designer,19,3,4,0,20
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,kmeans,2,2,3,0,21
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,engagement,0,8,8,0,22
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,bayesian,11,1,1,0,23
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,bayesian,12,6,5,0,24
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,linear,6,5,4,0,25
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,linear,20,3,4,0,26
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,kmeans,22,2,2,0,27
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,linear,3,5,5,0,28
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,linear,19,4,3,0,29
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,bayesian,15,8,8,0,30
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,bayesian,16,0,0,0,31
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,kmeans,6,5,0,0,32
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,linear,22,8,7,0,33
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,linear,17,2,3,0,34
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,choropleth,kmeans,7,0,1,0,35
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,bayesian,5,5,5,0,36
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,heatmap,designer,20,8,8,0,37
35,37,UX Writer,Female,yes,no,8,collegeGraduate,laptop,13,3,,scatter,linear,0,3,3,0,38
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,designer,2,7,7,24,0
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,kmeans,4,6,6,-80,1
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,linear,15,6,6,-14,2
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,engagement,0,8,8,29,3
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,linear,10,0,1,0,4
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,kmeans,22,5,4,6,5
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,linear,16,0,0,-70,6
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,designer,14,0,1,37,7
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,designer,5,1,1,-81,8
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,linear,26,6,5,10,9
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,designer,9,1,3,-85,10
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,bayesian,11,1,2,53,11
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,kmeans,2,1,2,-74,12
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,designer,24,1,1,-94,13
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,engagement,0,8,8,-23,14
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,bayesian,4,4,3,-83,15
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,linear,2,0,1,90,16
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,designer,16,5,5,-1,17
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,bayesian,9,4,5,5,18
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,designer,6,6,5,19,19
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,linear,8,6,3,-85,20
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,bayesian,3,2,3,8,21
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,kmeans,10,8,8,40,22
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,engagement,0,8,8,-91,23
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,bayesian,24,6,6,-98,24
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,bayesian,21,7,7,82,25
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,bayesian,14,1,0,14,26
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,linear,18,6,6,-21,27
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,kmeans,8,1,1,13,28
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,bayesian,0,6,6,-56,29
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,bayesian,23,4,5,10,30
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,kmeans,13,1,1,0,31
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,linear,14,0,0,-100,32
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,kmeans,21,1,2,-62,33
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,designer,7,3,4,-70,34
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,designer,17,3,4,18,35
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,scatter,linear,22,8,8,-50,36
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,choropleth,kmeans,9,1,1,55,37
37,33,Technical writer,Male,yes,no,10,graduateStudies,desktop,26,0,,heatmap,kmeans,6,2,3,65,38
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,bayesian,7,4,5,-37,0
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,designer,15,6,6,56,1
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,bayesian,26,1,1,-17,2
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,linear,9,7,7,28,3
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,bayesian,15,2,2,1,4
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,designer,8,4,4,-21,5
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,engagement,0,8,8,30,6
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,designer,12,0,0,-7,7
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,linear,7,6,6,8,8
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,linear,2,8,8,17,9
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,engagement,0,8,8,9,10
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,kmeans,6,8,8,14,11
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,bayesian,12,7,7,46,12
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,linear,0,3,3,-58,13
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,bayesian,0,7,5,63,14
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,kmeans,8,5,5,9,15
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,kmeans,5,1,1,16,16
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,kmeans,14,7,7,12,17
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,designer,14,6,7,28,18
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,designer,9,8,8,-63,19
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,linear,4,4,4,37,20
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,bayesian,14,6,5,58,21
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,linear,14,1,1,-40,22
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,kmeans,18,3,3,13,23
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,bayesian,25,6,5,63,24
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,kmeans,0,1,1,11,25
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,linear,1,2,1,62,26
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,linear,23,1,1,55,27
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,designer,2,6,6,52,28
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,kmeans,7,7,7,25,29
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,designer,25,8,8,25,30
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,bayesian,6,1,2,-18,31
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,kmeans,21,0,0,20,32
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,linear,24,6,4,-8,33
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,designer,19,1,2,38,34
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,bayesian,4,7,7,-42,35
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,scatter,designer,23,1,1,35,36
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,choropleth,kmeans,24,3,3,11,37
38,42,Designer,Female,yes,no,7,collegeGraduate,laptop,15,12,,heatmap,engagement,0,8,8,11,38
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,engagement,0,8,8,47,0
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,bayesian,11,8,8,70,1
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,linear,2,2,2,-73,2
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,kmeans,0,2,2,33,3
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,designer,2,0,0,77,4
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,designer,22,6,6,64,5
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,linear,24,0,0,-78,6
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,kmeans,26,7,7,84,7
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,linear,7,3,1,63,8
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,kmeans,1,0,0,17,9
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,designer,7,3,4,-25,10
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,bayesian,19,8,8,37,11
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,designer,8,8,8,-81,12
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,bayesian,2,8,8,23,13
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,engagement,0,8,8,24,14
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,bayesian,25,1,1,29,15
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,designer,9,3,3,32,16
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,engagement,0,8,8,14,17
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,designer,6,2,3,-24,18
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,kmeans,22,2,2,-18,19
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,kmeans,6,4,4,-73,20
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,bayesian,18,3,3,-82,21
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,kmeans,19,5,5,65,22
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,linear,0,0,1,-58,23
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,designer,16,6,7,31,24
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,kmeans,3,7,6,-22,25
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,linear,21,7,7,64,26
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,bayesian,21,3,3,-29,27
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,linear,20,4,5,-90,28
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,bayesian,3,3,4,-57,29
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,linear,8,5,6,-82,30
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,linear,18,3,3,-64,31
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,designer,23,6,6,-34,32
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,choropleth,designer,10,4,5,42,33
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,bayesian,12,1,1,35,34
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,linear,14,0,0,-27,35
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,scatter,bayesian,10,2,2,-12,36
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,kmeans,16,7,7,20,37
39,35,Cognitive Neuroscientist,Female,yes,no,6,graduateStudies,laptop,13,0,It wasn't clear what you meant by pleasant? Where you referring to color scheme,heatmap,kmeans,24,6,6,-8,38
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,designer,13,8,8,-23,0
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,linear,23,2,1,-26,1
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,designer,12,7,6,0,2
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,designer,11,7,6,-13,3
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,kmeans,18,4,5,20,4
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,engagement,0,8,8,38,5
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,kmeans,10,4,4,13,6
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,kmeans,26,8,7,13,7
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,bayesian,3,7,8,-13,8
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,engagement,0,8,8,21,9
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,kmeans,19,8,8,-24,10
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,engagement,0,8,8,-20,11
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,designer,1,7,6,13,12
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,bayesian,10,5,6,25,13
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,designer,15,7,7,9,14
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,bayesian,9,1,0,45,15
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,linear,9,5,6,13,16
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,kmeans,4,2,1,33,17
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,bayesian,7,6,6,13,18
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,linear,0,0,0,43,19
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,bayesian,2,3,2,47,20
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,bayesian,17,2,2,-21,21
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,designer,19,6,5,22,22
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,linear,8,4,4,-72,23
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,kmeans,17,2,2,45,24
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,bayesian,13,3,3,37,25
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,designer,23,0,0,39,26
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,linear,17,4,4,32,27
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,linear,26,4,6,-32,28
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,bayesian,16,4,3,-16,29
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,designer,20,7,6,24,30
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,linear,7,4,3,-41,31
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,bayesian,24,0,0,31,32
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,kmeans,9,6,6,36,33
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,kmeans,2,8,8,23,34
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,linear,5,8,7,-68,35
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,choropleth,linear,20,3,4,35,36
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,scatter,designer,3,5,7,-27,37
42,52,Picture Framer Artist,Male,yes,no,1,collegeGraduate,laptop,15,30,,heatmap,kmeans,15,8,8,25,38
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,engagement,0,8,8,57,0
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,kmeans,18,1,1,10,1
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,bayesian,0,5,5,32,2
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,designer,5,8,7,-26,3
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,kmeans,26,4,4,-15,4
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,engagement,0,8,8,-100,5
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,designer,24,8,8,-75,6
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,designer,12,5,4,35,7
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,linear,17,8,8,0,8
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,bayesian,25,8,8,-57,9
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,engagement,0,8,8,7,10
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,designer,8,5,4,0,11
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,kmeans,19,2,2,64,12
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,linear,24,1,1,38,13
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,kmeans,9,8,8,-20,14
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,designer,1,4,4,25,15
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,linear,0,4,4,31,16
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,linear,9,3,4,83,17
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,designer,25,3,3,-73,18
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,kmeans,13,1,2,13,19
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,bayesian,20,5,4,33,20
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,bayesian,8,0,1,-20,21
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,linear,18,7,6,100,22
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,bayesian,23,3,4,54,23
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,kmeans,1,8,8,32,24
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,designer,9,3,3,15,25
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,bayesian,13,4,4,-31,26
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,kmeans,6,8,8,-83,27
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,linear,10,1,1,-68,28
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,kmeans,10,3,3,13,29
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,linear,12,0,0,63,30
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,bayesian,3,7,7,-37,31
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,designer,13,2,2,100,32
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,bayesian,22,1,1,-30,33
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,designer,7,7,7,-100,34
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,choropleth,linear,5,0,0,57,35
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,linear,16,5,6,-3,36
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,scatter,kmeans,3,7,7,-35,37
43,24,UI/UX Designer,Male,yes,no,10,graduateStudies,desktop,21,10,alialkan.13@gmail.com in case of need.,heatmap,bayesian,6,5,5,9,38
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,linear,24,5,5,5,0
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,engagement,0,8,8,4,1
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,linear,20,4,6,-3,2
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,designer,4,4,3,-12,3
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,designer,21,8,8,-3,4
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,bayesian,23,4,3,1,5
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,kmeans,4,1,2,8,6
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,designer,11,2,2,3,7
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,kmeans,19,4,4,7,8
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,engagement,0,8,8,4,9
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,kmeans,16,8,7,-60,10
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,bayesian,25,6,5,-4,11
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,kmeans,12,5,4,-45,12
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,kmeans,10,5,5,5,13
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,designer,9,4,3,-25,14
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,linear,8,3,3,-85,15
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,bayesian,7,3,4,-19,16
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,engagement,0,8,8,-17,17
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,designer,2,8,8,13,18
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,bayesian,5,1,2,-5,19
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,linear,9,4,3,7,20
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,bayesian,24,5,5,1,21
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,kmeans,8,0,0,1,22
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,linear,11,3,4,1,23
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,kmeans,7,3,5,1,24
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,bayesian,10,2,3,-12,25
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,designer,8,5,4,-82,26
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,kmeans,5,5,5,-29,27
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,designer,7,0,0,-57,28
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,kmeans,11,8,8,-17,29
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,linear,13,8,8,-1,30
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,bayesian,26,1,2,19,31
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,designer,6,0,0,5,32
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,choropleth,linear,6,1,0,-85,33
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,bayesian,13,8,8,16,34
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,linear,14,8,8,16,35
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,scatter,bayesian,21,7,7,2,36
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,linear,16,6,5,-46,37
44,28,Web Developer,Male,yes,no,12,collegeGraduate,laptop,15,0,,heatmap,designer,24,4,4,-39,38
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,bayesian,13,1,2,34,0
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,linear,26,0,0,27,1
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,kmeans,8,2,2,26,2
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,kmeans,18,8,8,53,3
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,designer,17,8,7,41,4
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,bayesian,17,8,8,14,5
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,designer,1,2,3,21,6
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,bayesian,6,0,0,-68,7
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,kmeans,6,7,6,-18,8
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,linear,25,1,2,25,9
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,bayesian,25,2,3,-15,10
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,kmeans,19,6,7,23,11
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,bayesian,18,2,2,46,12
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,bayesian,2,2,3,-16,13
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,designer,21,3,3,28,14
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,bayesian,10,6,5,31,15
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,bayesian,22,8,8,-48,16
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,designer,4,1,1,-17,17
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,kmeans,17,4,5,32,18
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,designer,15,5,4,39,19
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,engagement,0,8,8,34,20
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,engagement,0,8,8,28,21
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,designer,19,2,1,18,22
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,linear,10,4,4,-46,23
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,linear,11,7,7,32,24
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,bayesian,5,5,5,23,25
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,linear,8,8,7,-81,26
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,designer,2,8,8,34,27
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,engagement,0,8,8,18,28
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,kmeans,20,8,8,-43,29
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,linear,17,6,8,24,30
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,linear,4,4,4,-18,31
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,kmeans,22,0,1,-65,32
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,linear,16,0,1,-78,33
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,heatmap,designer,8,6,7,33,34
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,choropleth,kmeans,11,6,5,-57,35
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,kmeans,4,7,7,-62,36
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,linear,13,1,1,-64,37
45,37,UX Director,Male,yes,no,10,collegeGraduate,desktop,27,14,,scatter,designer,7,8,8,53,38


==> anc/S3-Argus-Video/Argus-Video-Figure-Caotions.srt <==
1
00:00:00,320 --> 00:00:05,120
In this video, we present Argus a web
application for interactive a priori

2
00:00:05,120 --> 00:00:09,440
power analysis.
Researchers use Argus to determine the

3
00:00:09,440 --> 00:00:14,080
sample size for the experiment based on
estimations.

4
00:00:14,080 --> 00:00:18,000
These estimations can be added as
expected averages,

5
00:00:18,000 --> 00:00:22,320
potential confounds, counterbalancing of
the experiment,

6
00:00:22,320 --> 00:00:25,519
number of replications, and the number of
participants.

7
00:00:25,519 --> 00:00:29,599
There exists a non-trivial dynamic
relationship between those estimations

8
00:00:29,599 --> 00:00:36,160
and the statistical result and power.
Argus is organized into two parts. On the

9
00:00:36,160 --> 00:00:40,960
left side, users can adjust the controls
for the simulation parameters.

10
00:00:40,960 --> 00:00:44,800
On the right side, users can inspect the
results.

11
00:00:44,800 --> 00:00:47,920
Let's have a look at the input controls
first.

12
00:00:47,920 --> 00:00:52,160
In the expected average view users
specify the estimation of

13
00:00:52,160 --> 00:00:56,879
the dependent variable in each condition
with the confound sliders.

14
00:00:56,879 --> 00:01:01,280
Users specify the effect of the confound
and see a preview about its impact on

15
00:01:01,280 --> 00:01:06,400
the participant's data.
In the experiment design view, users can

16
00:01:06,400 --> 00:01:08,799
choose how the experiment is
counterbalanced,

17
00:01:08,799 --> 00:01:13,439
the number of replications, and the
number of participants.

18
00:01:13,439 --> 00:01:17,840
With the input controls, users can set
parameters for the statistical result

19
00:01:17,840 --> 00:01:22,640
and the power analysis on the right.
In the pairwise comparison view, users

20
00:01:22,640 --> 00:01:25,520
can inspect how the results could look
like.

21
00:01:25,520 --> 00:01:29,439
Here, it shows the difference between
each pair of conditions as a mean

22
00:01:29,439 --> 00:01:34,240
and a confidence interval. The results
from the simulation runs are animated to

23
00:01:34,240 --> 00:01:37,920
represent uncertainty in a real experiment.

24
00:01:37,920 --> 00:01:41,520
The power tradeoff view shows the
relationship between the number of

25
00:01:41,520 --> 00:01:45,040
participants on the horizontal axis
and the statistical power on the

26
00:01:45,040 --> 00:01:49,600
vertical axis.
The history view tracks changes of the

27
00:01:49,600 --> 00:01:52,799
input parameters.
We will show how this works in the

28
00:01:52,799 --> 00:01:57,280
following scenario.
Let's consider an example scenario of a

29
00:01:57,280 --> 00:02:01,119
reading experiment where researchers
study the effect of the reading medium

30
00:02:01,119 --> 00:02:05,920
and column layout on the reading time.
Suppose we use a within subject's design

31
00:02:05,920 --> 00:02:08,960
to rule out differences across participants.

32
00:02:09,920 --> 00:02:13,840
We are trying to estimate the number of
participants we plan to recruit.

33
00:02:13,840 --> 00:02:18,160
We start by entering information about
the dependent variable.

34
00:02:18,160 --> 00:02:25,280
In this study, we use reading time
in minutes. Next, we specify the plausible

35
00:02:25,280 --> 00:02:30,400
range of the reading time.
We then tell argus how to interpret the

36
00:02:30,400 --> 00:02:35,920
direction of the reading time.
20 minutes reading time is faster and 40

37
00:02:35,920 --> 00:02:41,200
minutes reading time is lower.
The faster the reading time the

38
00:02:41,200 --> 00:02:46,160
better it is.
Then we specify the variability of the

39
00:02:46,160 --> 00:02:49,519
dependent variable.
This could be a standard deviation from

40
00:02:49,519 --> 00:02:52,720
relevant studies in the literature or
from a pilot study.

41
00:02:52,720 --> 00:02:58,400
Let's assume this to be 5 minutes.
Suppose that we expect the participants

42
00:02:58,400 --> 00:03:01,599
who read on screen to take 35 minutes on
average,

43
00:03:01,599 --> 00:03:05,840
and we expect those who read from paper
to take 25 minutes.

44
00:03:05,840 --> 00:03:10,560
Also, suppose that we expect the two
column layout to be read faster than the

45
00:03:10,560 --> 00:03:14,239
single column layout.
Hence, we adjust the bars for the two

46
00:03:14,239 --> 00:03:19,599
column condition by 5 minutes each.
Generally, people read at different

47
00:03:19,599 --> 00:03:23,280
speeds.
Therefore, we specify that across

48
00:03:23,280 --> 00:03:28,640
participants they may differ around the
standard deviation of two minutes.

49
00:03:28,640 --> 00:03:32,720
However, reading four pieces of text in
one experimental session

50
00:03:32,720 --> 00:03:38,400
may risk fatigue effect. This increases
reading time in later conditions.

51
00:03:38,400 --> 00:03:41,840
Suppose we approximate the fatigue
effect to be one minute.

52
00:03:41,840 --> 00:03:46,480
From the trade-off chart, we can see that
we need around 20 participants to exceed

53
00:03:46,480 --> 00:03:50,720
the power threshold of 0.8.
Hence, we update the number of

54
00:03:50,720 --> 00:03:55,120
participants accordingly.
By inspecting the pairwise comparison

55
00:03:55,120 --> 00:04:00,319
plot, we can see that reading on paper is
indeed faster than reading on screen.

56
00:04:00,319 --> 00:04:05,920
For the two layouts, however, it seems
there are no significant differences.

57
00:04:05,920 --> 00:04:10,000
Suppose we use texts as stimuli that are
more

58
00:04:10,000 --> 00:04:13,519
mentally demanding than we initially and
estimated.

59
00:04:13,519 --> 00:04:17,759
This increases the reading time in the
later conditions.

60
00:04:17,759 --> 00:04:23,280
Suppose we approximate the new fatigue
effect to be two minutes instead of one.

61
00:04:23,280 --> 00:04:26,720
With this increased fatigue effect we
see that we need to recruit more

62
00:04:26,720 --> 00:04:29,440
participants to reach the power
threshold.

63
00:04:29,440 --> 00:04:33,360
Hence, we increase the number of
participants to 36.

64
00:04:33,360 --> 00:04:37,440
By hovering over dots in the history
view, we can compare previous parameter

65
00:04:37,440 --> 00:04:39,919
settings and results 
which are highlighted in yellow.

66
00:04:39,919 --> 00:04:45,120
As we can see, we increased the
fatigue effect from 1 to 2 and increased

67
00:04:45,120 --> 00:04:48,400
the number of participants from 20 to
36.

68
00:04:48,400 --> 00:04:52,639
In comparison, we have a little less
power while exceeding the threshold of 0.8.

69
00:04:52,639 --> 00:04:57,840
We can also see
that confidence intervals with the new

70
00:04:57,840 --> 00:05:02,639
parameter settings are narrower
than with the previous setting.

71
00:05:02,639 --> 00:05:06,400
The fatigue effect has a strong influence on
the statistical power as we present the

72
00:05:06,400 --> 00:05:09,440
conditions in a fixed order to the
participants.

73
00:05:09,440 --> 00:05:14,000
This means that the last condition is
the same condition for each participant.

74
00:05:14,000 --> 00:05:18,479
To distribute the conditions more evenly,
we can use an experiment design that

75
00:05:18,479 --> 00:05:24,639
uses Latin square counterbalancing.
Now, this design has a higher statistical

76
00:05:24,639 --> 00:05:27,759
power.
By inspecting the power tradeoff chart,

77
00:05:27,759 --> 00:05:31,840
we can see that 16 participants is now
sufficient to exceed the power threshold

78
00:05:31,840 --> 00:05:34,880
of 0.8.
Hence, we decrease the number of

79
00:05:34,880 --> 00:05:39,440
participants accordingly.
Argus allows researchers to explore

80
00:05:39,440 --> 00:05:43,800
scenarios of experiment designs and
effect sizes to better plan

81
00:05:43,800 --> 00:05:46,800
experiments.


